Studies in Astronomical Time Series Analysis. VI. Bayesian Block Representations

This paper addresses the problem of detecting and characterizing local variability in time series and other forms of sequential data. The goal is to identify and characterize statistically significant variations, at the same time suppressing the inevitable corrupting observational errors. We present a simple nonparametric modeling technique and an algorithm implementing it - an improved and generalized version of Bayesian Blocks (Scargle 1998) - that finds the optimal segmentation of the data in the observation interval. The structure of the algorithm allows it to be used in either a real-time trigger mode, or a retrospective mode. Maximum likelihood or marginal posterior functions to measure model fitness are presented for events, binned counts, and measurements at arbitrary times with known error distributions. Problems addressed include those connected with data gaps, variable exposure, extension to piecewise linear and piecewise exponential representations, multi-variate time series data, analysis of variance, data on the circle, other data modes, and dispersed data. Simulations provide evidence that the detection efficiency for weak signals is close to a theoretical asymptotic limit derived by (Arias-Castro, Donoho and Huo 2003). In the spirit of Reproducible Research (Donoho et al. 2008) all of the code and data necessary to reproduce all of the figures in this paper are included as auxiliary material.

==> anc/ac_limit_2.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: ac_limit_2.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: None
%
% Description of output data: data files ac_limit_xxx_yyy.mat
%                             xxx refers to normalization case
%                             yyy ranges over the values of the number of
%                              data points [ 32 64 128 256 512 1024 ]
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: print_progress
%                     
% Additional comments: Fig 4 (a la Rreproducible Research) ac_limit_2.eps
%
%==========================================================================

num_use_vec = [ 32 64 128 256 512 1024 ];
num_rand_vec = 1000*ones( size( num_use_vec ) ) ;
num_runs = length( num_use_vec );
sigma_use = 1;
    
for norm_case = 1:2; % 1 = block ~ N; 2 = block size fixed

    if norm_case == 1
       acpar_vec = .0:.04:2.0;% A-C parameter values
    else
       acpar_vec = .0:.02:2.0;% A-C parameter values
    end

    num_acpar = length( acpar_vec );

 
    for id_run = 1: num_runs

        randn('seed', 54321 );

        num_use  =  num_use_vec( id_run );
        num_rand = num_rand_vec( id_run );

        err_1_mat = zeros( num_acpar, num_rand );
        err_2_mat = zeros( num_acpar, num_rand );

        tt_1 = ceil( 0.25 * num_use );

        if norm_case == 1
            tt_2 = ceil( 0.75 * num_use ); 
            ac_norm = 8 * sqrt( log10( num_use ) / num_use );
        else
            tt_2 = tt_1 + 6; 
            ac_norm = 2 * sqrt( log10( ( num_use ) ) );
        end

        cp_true = [ tt_1 tt_2 ];

        iu_1 = 1: tt_1-1;
        iu_2 = tt_1: tt_2;
        iu_3 = tt_2+1: num_use;

        nn_1 = length( iu_1 );
        nn_2 = length( iu_2 );
        nn_3 = length( iu_3 );


        cpu_0 = cputime;

        for id_aa= 1: num_acpar

            acpar_this = acpar_vec( id_aa );
            amp_this = acpar_this * ac_norm;

            amp_1 = 0;
            amp_2 = amp_this;
            amp_3 = 0;
            err_vec = zeros( num_rand, 1 );

            for id_rand = 1: num_rand

                xx_1 =            sigma_use * randn( 1, nn_1 );
                xx_2 = amp_this + sigma_use * randn( 1, nn_2 );
                xx_3 =            sigma_use * randn( 1, nn_3 );

                xx = [ xx_1 xx_2 xx_3 ];

                cell_data = zeros( num_use, 2 );
                cell_data( :, 1) = xx';
                cell_data( :, 2 ) = sigma_use * ones( num_use, 1 ); 
                data_in.cell_data = cell_data;


                data_out = find_blocks( data_in );
                cp = data_out.change_points;

                num_cp = length( cp );
                num_cp_error = abs( num_cp - 2 );

                if num_cp ~= 2
                    cp_error = num_use;
                else
                    cp_error = sum( abs( cp - cp_true ) );
                end

                err_1_mat( id_aa, id_rand ) = num_cp_error;
                err_2_mat( id_aa, id_rand ) = cp_error;

            end

            print_progress( id_aa, num_acpar, 1, cpu_0 );
        end
        eval(['save ac_limit_' int2str( norm_case ) '_' int2str( num_use ) ] )
     
    end

end

==> anc/calibrate_bins.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: calibrate_bins.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: none
%
% Description of output data: MatLab save file calibrate_bins.mat
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: print_progress
%                          
% Additional comments: Simulations for ncp_prior calibration (binned data)
%                      For Figure 5 (a la Rreproducible Research)
%
%==========================================================================

ncp_prior_vec = [ 1: 10: 600 ];
num_ncp_prior = length( ncp_prior_vec );

num_tt_vec = [ 16 32 64 128 256 512 1024 2048 4096 8192 16384 ];
num_tt_use = length( num_tt_vec );

num_bins_vec = [ 4 8 16 32 64 128 256 512 ];
num_bins_use = length( num_bins_vec );

num_rand = 128;
cpu_0 = cputime;
num_plot = 0;
data_in.num_plot = num_plot;

for id_ncp = 1: num_ncp_prior

    disp('======================================')

    ncp_prior_this = ncp_prior_vec( id_ncp );
    data_in.ncp_prior = ncp_prior_this;

    for id_tt = 1: num_tt_use

        num_tt_this = num_tt_vec( id_tt );

        for id_bins = 1: num_bins_use

            num_bins_this = num_bins_vec( id_bins );
            tt = 1:num_bins_this;
            data_in.tt       = tt';
            data_in.tt_start = min(tt);
            data_in.tt_stop  = max(tt);
            randn('seed', 12345 )
            num_cp_vec = zeros( num_rand, 1 );
           
            for id_rand = 1: num_rand

                nn_vec = hist( rand( num_tt_this, 1 ), num_bins_this );
                data_in.nn_vec = nn_vec;

                data_out = find_blocks( data_in );
                cp = data_out.change_points;

                num_cp_vec( id_rand ) = length( cp );

            end

            num_cp_mat( id_ncp, id_tt, id_bins ) = mean( num_cp_vec );

        end

    end

    print_progress( id_ncp, num_ncp_prior, 1, cpu_0 );

end

save calibrate_bins





==> anc/calibrate_gauss.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: calibrate_gauss.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: none
%
% Description of output data: calibrate_gauss.mat
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: find_blocks
%                             print_progress
%                          
% Additional comments: Make data for calibration of point measurements 
%                      for Fig. 6; running time about 1 hour.
%
%==========================================================================

signal_amp = 10;
ncp_prior_vec = .2:.2:4;
num_ncp_prior = length( ncp_prior_vec );

num_tt_vec = [ 8 16 32 64 128 256 512 1024 ];
num_tt_use = length( num_tt_vec );

num_rand = 8*1024;

 num_cp_mat = zeros( num_ncp_prior, num_tt_use );
 std_cp_mat = zeros( num_ncp_prior, num_tt_use );
frac_cp_mat = zeros( num_ncp_prior, num_tt_use );
num_ncp_start = 1

cpu_0 = cputime;

num_plot = 0;
data_in.num_plot = num_plot;

for id_ncp = num_ncp_start: num_ncp_prior

    disp('======================================')

    ncp_prior_this = ncp_prior_vec( id_ncp );
    data_in.ncp_prior = ncp_prior_this;

    randn('seed', 12345 )
    
    for id_tt = 1: num_tt_use

        num_tt_this = num_tt_vec( id_tt );

        clear cell_data
        cell_data( :, 2 ) = ones( num_tt_this, 1 );

        data_in.tt = (1: num_tt_this)';
        data_in.tt_start = 1;
        data_in.tt_stop  = num_tt_this;

        num_cp_vec = zeros( num_rand, 1 );
     
        for id_rand = 1: num_rand

            xx = signal_amp + randn( num_tt_this, 1 );
            cell_data( :, 1 ) = xx .^ 2;
            data_in.cell_data = cell_data;
            data_out = find_blocks( data_in );
            cp = data_out.change_points;
            num_cp_vec( id_rand ) = length( cp );

        end

        data_struc( id_ncp, id_tt ).num_cp_vec = num_cp_vec;
        num_cp_mat( id_ncp, id_tt ) = mean( num_cp_vec );
        std_cp_mat( id_ncp, id_tt ) = std( num_cp_vec );
        ii_this_bad = find( num_cp_vec > 0 );
        frac_cp_mat( id_ncp, id_tt ) = length( ii_this_bad )/num_rand;

    end
    
    print_progress( id_ncp, num_ncp_prior, 1, cpu_0 );

end

save calibrate_gauss



==> anc/circle_plot.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: circle_plot.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: none (generates synthetic data)
%                            
% Description of output data: circle_data.mat
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: find_blocks
%
% Additional comments: Make data for figures 10 and 11
%
%=========================================================================
 

% Set up parameters for data
rand('seed',12345)
randn('seed',54321)
two_pi = 2 * pi;
circle_period = two_pi;

% Constant background
num_back = 40;
tt_back = two_pi * rand( 1, num_back );

% Normal distribution straddling the origin
num_norm_1 = 1280;
width_1 = .25;
tt_rand_1 = width_1 * randn( 1, num_norm_1 );
ineg = find( tt_rand_1 < 0 );
tt_rand_1( ineg ) = tt_rand_1( ineg ) + two_pi;

% Normal elsewhere
num_norm_2 = 2560;
width_2 = .25;
tt_rand_2 = pi + width_2 * randn( 1, num_norm_2 );
ineg = find( tt_rand_2 < 0 );
tt_rand_2( ineg ) = tt_rand_2( ineg ) + two_pi;

% Block
num_block_1 = 5120;
width_block_1 = .25;
tt_rand_3 = ( pi + 0.5 * width_block_1 ) + width_block_1 * rand( 1, num_block_1 );
tt_rand_3 = [];

tt = sort( [ tt_back  tt_rand_1 tt_rand_2 tt_rand_3 ] )';
nt = length( tt );

% Generate concetated triad of data
num_periods = 3;
tt_triad = [];

for id = 1: num_periods
     tt_triad = [ tt_triad; (tt + (id-1) * circle_period) ];
end

nn = ones( size( tt ) );
tt_nn = tt;

while 1

     dt = diff( tt_nn );
     ii_dupe = find( dt == 0 );
     if isempty( ii_dupe )
         break
     else
         iu = ii_dupe( 1: 3: end );
         nn( iu ) = nn( iu ) + nn( iu + 1 );
         nn( iu + 1 ) = [];
         tt_nn( iu + 1 ) = [];
     end
end

num_points = length( tt_nn );
fp_rate = .01; % Default false postive rate
ncp_prior = 4 - log( fp_rate / ( 0.0136 * num_points .^ (0.478 ) ) );
data_in.tt = tt_nn;
data_in.ncp_prior = ncp_prior;
data_out_1 = find_blocks( data_in );
data_out_1.tt = tt;
data_out_1.data_mode_vec= 1;

fp_rate = .01;
num_points = length( tt_triad );
ncp_prior = 4 - log( fp_rate / ( 0.0136 * num_points .^ (0.478 ) ) );
data_in.tt = tt_triad;
data_in.ncp_prior = ncp_prior;
data_out_2 = find_blocks( data_in );

data_out_2.tt = tt_triad;
data_out_2.data_mode_vec= 1;

save circle_data



==> anc/cp_error.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: cp_error.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: ex_tte.mat (shared data from another figure)
%
% Description of output data: cp_error.mat
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: find_blocks
%                             plot_blocks_tte
%                             evaluate_blocks_tte
%                             print_progress
%                          
% Additional comments:  Error analysis of tte data for BATSE Trigger 0551
%                       Data for Fig. 8
%
%==========================================================================

load ex_tte

mu2sec = .000002; % convert microseconds to seconds
tt = mu2sec * data_struc( 5 ).tt_use; % select data for energy Ch 4
clear data_in
tt_start = min( tt );
tt_stop  = max( tt );

data_in.tt_start = tt_start;
data_in.tt_stop  = tt_stop;
data_in.do_iter = 0;
data_in.tt = tt';
data_out_init = find_blocks( data_in );

cp_init = data_out_init.change_points;

nt = length( tt );
cp = data_struc( 5 ).cp;
num_bins = 32;
do_hh = 1;

% Bootstrap runs
num_eval = 512;
tt_eval = linspace( tt_start, tt_stop, num_eval );
cpu_0 = cputime;
num_boot = 256;

 xx_mat = zeros( num_boot, num_eval );
ncp_vec = zeros( num_boot, 1 );

data_struct(1:num_boot) = struct('cp_boot',[]);

for id_boot = 1: num_boot

    tt_boot = sort( tt( bootstrap( nt ) ) )';
    data_in.tt = tt_boot;
    data_out = find_blocks( data_in );

    cp_boot = data_out.change_points;
    xx = evaluate_blocks_tte( tt_boot, cp_boot, tt_eval );
    xx_mat( id_boot, : ) = xx;

    ncp_vec( id_boot ) = length( cp_boot );
    data_struct( id_boot ).cp_boot = cp_boot;

    print_progress( id_boot, num_boot, 1, cpu_0 );

end

ncp_prior_use = data_out.ncp_prior;
ncp_prior_base_10 = ncp_prior_use / log(10);

save cp_error

        


==> anc/cp_prob.m <==
function data_out = cp_prob( data_in )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: cp_prob.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: data_in
%                            data_in.tt = array of event times
%                            data_in.tt_start = start time (optional)
%                            data_in.tt_stop  = stop  time (optional)
%
% Description of output data: data_out.log_prob_vec
%                             (log probability of change-point location)
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: all figure and data scripts 
%                            
% Additional comments: return likelihood profile for 
%                      error analysis for changepoint location
%
%==========================================================================

data_out = [];
tt = data_in.tt;
num = length( tt );
dt = diff( tt );

if min( dt ) < 0
    error('Points must be ordered')
end
dt_median = median( dt );

if isfield( data_in, 'tt_start')
    tt_start = data_in.tt_start;
else
    tt_start = tt(1) - 0.5 * dt_median; % default start
end

if isfield( data_in, 'tt_stop')
    tt_stop = data_in.tt_stop; % default stop
else
    tt_stop = tt(end) + 0.5 * dt_median;
end

tt_range = tt_stop - tt_start;
block_length = tt_stop - [ tt_start 0.5*( tt(2:end) + tt(1:end-1) )' tt_stop ];
log_prob_vec = zeros( num, 1 );

for id_left = 1: num
    
    t2 = block_length( id_left );
    t1 = tt_range - t2;
    
    n1 = id_left-1;
    n2 = num - n1;
    
    lam_1 = n1 / t1;
    lam_2 = n2 / t2;
    
    if id_left == 1
        log_prob_1 = 0;
    else
        log_prob_1 = n1 * log( n1 / t1 );
    end
    
    log_prob_2 = n2 * log( n2 / t2 );
    log_prob_vec( id_left ) = log_prob_1 + log_prob_2;
    
end

data_out.log_prob_vec = log_prob_vec;



==> anc/cross_valid.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: cross_valid.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: TTE data files from
%  ftp://legacy.gsfc.nasa.gov/compton/data/batse/ascii_data/batse_tte/
%  Individual directories named tte0X0000 [X from 0:8] should be downloaded
%  and the files  tteascii.0xxxx put into the current working directory
%
% Description of output data: cross validation errors as a function of
%  ncp_prior in array err_mat stored in MatLab data file cross_valid.mat
% 
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: load_new_ttedata
%                             find_blocks
%                             print_progress
%
% Additional comments: Run the cross-validation study on BATSE TTE data.
%                      Computes data for input to script
%                      figure_cross_valid.m in order to produce Figure 1
%
%==========================================================================

nt_use_max = 10000; % max length of timeseries allowed
ncp_vec = [ 2:0.25:6  7:1:16 ]; % values of the parameter use
num_ncp = length( ncp_vec );
first = 0;    % Retrospective (not real-time) mode
num_rand = 8; % Number of random realizations

dir_con = dir( 'tte*');
[ num_files, dum ] = size( dir_con ); % list of TTE files

num_model = 256;
err_mat = zeros( num_files, num_ncp );
     
cpu_0 = cputime;

for id_grb = 1: num_files

    file_name = dir_con(id_grb).name;
    [ tt, channels, trig_time ] = load_new_ttedata( file_name );
    tt = ( tt / 2 ); % integer time-tags (2 milliseconds)
    nt = length( tt );

    if nt > nt_use_max
        nt_use = nt_use_max;
    else
        nt_use = nt;
    end
    tt = tt(1:nt_use); % truncate if too long
    num_sample = ceil( nt_use / 8 );

    tt_start = min( tt );
    tt_stop  = max( tt );
    bins = linspace( tt_start, tt_stop, num_model );
    xx_hist = hist( tt, bins );
    xx_hist = xx_hist / sum( xx_hist ); % normalize

    data_in.tt_start = tt_start;
    data_in.tt_stop  = tt_stop;
    err_vec = zeros( num_ncp, 1 );

    for id_ncp = 1: num_ncp

        ncp_use = ncp_vec( id_ncp );
        data_in.ncp_prior = ncp_use;
        rand('seed',54321);
        err_vec_rand = zeros( num_rand, 1 );
        
        for id_rand = 1: num_rand

            % random sample
            [ dum, ii_use ] = sort( rand( nt_use, 1 ) );
            tt_use = sort( tt( ii_use(1:num_sample) ) );

            data_in.tt = tt_use;
            data_out = find_blocks( data_in );

            cp = data_out.change_points;
            xx = make_model( tt_use, cp, num_model );
            xx( find( isnan( xx ) ) ) = 0;

            xx_use = xx' / sum( xx );
            err_this = mean( ( xx_use - xx_hist ) .^ 2 );
            err_vec_rand( id_rand ) = sqrt( err_this );

        end

        err_vec( id_ncp ) = mean( err_vec_rand );

    end

    err_mat( id_grb, : ) = err_vec;
   
    print_progress( id_grb, num_files, 1, cpu_0 );

end

save cross_valid





==> anc/ex_tte.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: ex_tte.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: BATSE TTE data file, from
% ftp://legacy.gsfc.nasa.gov/compton/data/batse/ascii_data/batse_tte/
% as described in the comments in the script cross_valid.m
% It is included as auxiliary data (but the many other GRBs are not)
%
% Description of output data: ex_tte.mat
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: load_new_tte_data
%                             find_blocks_mult
%                             print_progress
%                          
% Additional comments: Analyze tte data for BATSE Trigger 0551; 
%                      (about 30 minutes) for Fig. 7
%                      channels 1-4: 20-50, 50-100, 100-300, E > 300 keV 
%
%==========================================================================

do_save =  1;
do_mult =  1;
do_iter = 10; % max number of iterations when using that mode 

%-----------------------------------------------
%   Set a few parameters 
%-----------------------------------------------

fp_rate_use = .05;

weight_use_vec = [ 1 4 3 2  ]; % weights for the 4 channels (adjustable)
weight_use_vec = weight_use_vec / sum( weight_use_vec );

st_label(1).name = 'All';
st_label(2).name = 'Ch 1';
st_label(3).name = 'Ch 2';
st_label(4).name = 'Ch 3';
st_label(5).name = 'Ch 4';

ch_start = 0;
ch_end = 4;
num_pans = ch_end - ch_start + 1;


file_name = 'tteascii.00551';
num_ch = ch_end - ch_start + 1;

data_struc(1:num_ch) = [];
if do_iter > 0 
    data_struc_iter = [];
end

[ tt, channels, detectors ] = load_new_ttedata( file_name );

data_in.do_iter = 0; % do not iterate this time
data_in.fp_rate = fp_rate_use;

data_total = [];
if do_iter > 0 
    data_total_iter = [];
end

for id_ch = ch_start: ch_end

    if id_ch == 0
       tt_use = fix( tt / 2 )';
    else
       ii_use = find( channels == id_ch );
       tt_use = fix( tt(ii_use) / 2 )';
    end

    dt = diff( tt_use );
    dt_median = median( dt );
    data_series.tt = tt_use';
    data_series.tt_start = min( tt_use ) - dt_median;
    data_series.tt_stop  = max( tt_use ) + dt_median;
    data_series.weight_series = 1;

    data_all.data_series = data_series;
    clear data_in
    data_in.data_all = data_all;

    if id_ch == 0
        data_total = [];
    else
        data_total( id_ch ).data_series = data_series;
        if do_mult > 0
            data_total( id_ch ).weight_series = weight_use_vec( id_ch );
        end
    end

    data_out = find_blocks_mult( data_in );
    cp = data_out.change_points;
    num_cp = length( cp );
    data_struc( id_ch + 1 ).cp = cp;
    data_struc( id_ch + 1 ).tt_use = tt_use;

end

if do_mult > 0 
   data_in_mult.data_all = data_total;
   data_out_mult = find_blocks_mult( data_in_mult );
end

if do_iter > 0 

    data_in.do_iter = do_iter;

    for id_ch = ch_start: ch_end

        if id_ch == 0
           tt_use = fix( tt / 2 )';
        else
           ii_use = find( channels == id_ch );
           tt_use = fix( tt(ii_use) / 2 )';
        end

        dt = diff( tt_use );
        dt_median = median( dt );
        data_series.tt = tt_use';
        data_series.tt_start = min( tt_use ) - dt_median;
        data_series.tt_stop  = max( tt_use ) + dt_median;
        data_series.weight_series = 1;

        data_all.data_series = data_series;
        data_in.data_all = data_all;

        if id_ch == 0
            data_total_iter = [];
        else
            data_total_iter( id_ch ).data_series = data_series;
        end

        data_out = find_blocks_mult( data_in );
        cp_iter = data_out.change_points;
        num_cp = length( cp_iter );

        data_struc_iter( id_ch + 1 ).cp = cp_iter;
        data_struc_iter( id_ch + 1 ).tt_use = tt_use;

    end

    if do_mult > 0 
       data_in_mult.do_iter = 10;
       data_out_mult_iter = find_blocks_mult( data_in_mult );
    end

end

save ex_tte


==> anc/figure_ac_limit_1.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: figue_ac_limit_1.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: None
%
% Description of output data: ac_limit_1.eps
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: find_blocks
%                             plotx
%                             ploty
%                             ylab
%                             set_margin
%                          
% Additional comments: Figure 3 (a la Rreproducible Research)
%
%==========================================================================


num_use = 100;
tt_1 = ceil( 0.25 * num_use ); 
tt_2 = ceil( 0.75 * num_use );
cp_true = [ tt_1 tt_2 ];

iu_1 = 1: tt_1-1;
iu_2 = tt_1: tt_2;
iu_3 = tt_2+1: num_use;

nn_1 = length( iu_1 );
nn_2 = length( iu_2 );
nn_3 = length( iu_3 );

ac_norm = sqrt( 2 * log( num_use ) );
acpar_vec = [ .2 .32 .5 1 ];
sigma_use = 1;

num_cases = length( acpar_vec );

% set input paramters common to all cases
data_in.tt = (1: num_use)';
data_in.tt_start = 1;
data_in.tt_stop  = num_use;

figure(1)
clf
randn('seed', 12345 )

for id_case = 1: num_cases
    
    acpar_this = acpar_vec( id_case );
    amp_this = acpar_this * ac_norm;

    amp_1 = 0;
    amp_2 = amp_this;
    amp_3 = 0;
    
    xx_1 =            sigma_use * randn( 1, nn_1 );
    xx_2 = amp_this + sigma_use * randn( 1, nn_2 );
    xx_3 =            sigma_use * randn( 1, nn_3 );
    
    xx = [ xx_1 xx_2 xx_3 ];
    
    % Find optimal block(s)
    cell_data = zeros( num_use, 2 );
    cell_data( :, 1) = xx';
    cell_data( :, 2 ) = sigma_use * ones( num_use, 1 ); 
    data_in.cell_data = cell_data;

    data_out = find_blocks( data_in );
    cp = data_out.change_points;
    num_blocks = length( cp ) + 1;
    
    subplot( num_cases, 1, id_case )
    plot( iu_1, xx_1, '+k' )
    hold on
    plot( iu_2, xx_2, '.k')
    plot( iu_3, xx_3, '+k')
    
    if num_blocks > 1
        
       for id_block = 1: num_blocks
           
           if id_block == 1
               ii_1 = 1;
           else
               ii_1 = cp( id_block - 1 );
           end
           
           if id_block == num_blocks
               ii_2 = num_use;
           else
               ii_2 = cp( id_block );
           end
           
           xx_use = xx( ii_1: ii_2 );
           set(plot( [ ii_1 ii_2 ], mean( xx_use ) * [ 1 1 ], '-k'), ...
               'LineWidth',2)
       end
       
    end
    
    v(1) = 0;
    v(2) = num_use;
    v(3) = -5;
    v(4) = 10;
    axis(v)
    
    ploty( 0, ':k')
    plotx( cp, '-k' )
    
    if id_case == 2
       st_y = sprintf('A=%2.2fA_{0}', acpar_this );
    elseif id_case < 4
       st_y = sprintf( 'A=%2.1fA_{0}', acpar_this );
    else
       st_y = sprintf( 'A=%2.0fA_{0}', acpar_this );
    end
    ylab( st_y )
    
end

set(gca, 'TickDir','out')
set_margins( 0, 0, 7, 4.1)
print -deps ac_limit_1.eps


==> anc/figure_ac_limit_2.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: figue_ac_limit_2.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: data prepared by ac_limit_2
%
% Description of output data: ac_limit_2.eps
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: xlab
%                             set_margin
%                          
% Additional comments: Figure 4 (a la Rreproducible Research)
%
%==========================================================================

figure(1)
clf

nn_use_vec = [ 32 64 128 256 512 1024 ];
num_nn_use = length( nn_use_vec );

for norm_case = 1:2
    
    st_norm = int2str( norm_case );
    
    subplot( 1,2, norm_case )
    
    for id = 1: num_nn_use 

        nn_use = nn_use_vec( id );

        eval(['load ac_limit_' st_norm '_' int2str( nn_use ) ...
            ' err_1_mat err_2_mat acpar_vec ac_norm ' ])

        [ num_1, num_2 ] = size( err_1_mat );
        err_mat = ( err_1_mat + err_2_mat(:,1:num_2)  )/2;
        yp = mean( err_mat' );
        yp = yp / yp(1);

        plot( acpar_vec, yp, '-k'  )
        hold on

    end

    v(1) = 0;
    v(2) = max( acpar_vec );
    v(3) = 0;
    v(4) = 1.05;
    axis(v)

    set(gca, 'TickDir','out')
    xlab(['A / A_{' st_norm  '} '])

end


set_margins( 0, 0, 7, 4.5)
print -deps ac_limit_2.eps


==> anc/figure_cal_gauss.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: figure_calibrate_gauss.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: calibrate_gauss.mat
%
% Description of output data: calibrate_gauss.eps
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: xlab
%                             ylab
%                             ploty
%                             set_margins
%                          
% Additional comments: Plot Fig. 6 using data from script calibrate_gauss.m
%
%==========================================================================

load calibrate_gauss

figure(1);clf
subplot(211)
line_use = '-';
st_use = '.';
  
for id_ncp = num_ncp_start: num_ncp_prior

    for id_tt = 1: num_tt_use
        num_cp_vec = data_struc( id_ncp, id_tt ).num_cp_vec;
    end

end

thresh = .05; % Signficance threshold (adjustable)
ncp_find_vec = zeros( num_tt_use, 1 );

for id_tt = 1: num_tt_use

    frac_vec = frac_cp_mat( :, id_tt );

    ii_find = find( frac_vec <= thresh );
    if isempty( ii_find )
        ncp_find_vec( id_tt ) = NaN;
    else
        ii_find = ii_find(1);
        ncp_find_vec( id_tt ) = ncp_prior_vec( ii_find );
    end

    if rem( id_tt, 3 ) == 1
        st_use = '.'; marker_size = 10;
    elseif rem( id_tt, 3 ) == 2
        st_use = '+';marker_size = 5;
    else
        st_use = 'o';marker_size = 4;
    end
    
    semilogy( ncp_prior_vec, frac_vec, [ line_use 'k' ])
    hold on
    set(semilogy( ncp_prior_vec, frac_vec, ['k' st_use ] ),'MarkerSize', marker_size )

end

v=axis;
v(1) = min( ncp_prior_vec ) -.1;
v(2) = max( ncp_prior_vec ) +.1;
v(3) = .001;
v(4) = 1.5;
axis(v)
ploty( thresh, '--k')
xlab('ncp\_prior')
ylab('False Positive Fraction ')
set(gca, 'TickDir','out')

subplot(212)

st_use = '.';
xx_log = log10( num_tt_vec );
yy_log = ncp_find_vec;
pp_fit = polyfit( xx_log, yy_log', 1 );
slope_fit = pp_fit(1);
xx_plot = linspace( min( xx_log )-.2, max( xx_log )+.2, 16 );
yy_plot = polyval( pp_fit, xx_plot );

set(semilogx( num_tt_vec, ncp_find_vec, [ line_use 'k' ] ),'LineWidth',1)
hold on
set(semilogx( num_tt_vec, ncp_find_vec, ['k' st_use ] ),'MarkerSize',8)

v = axis;
v(3) = min( ncp_find_vec ) - .2;;
v(4) = max( ncp_find_vec ) + .2;
axis(v)
ylab('ncp\_prior')
xlab('N ')
set(gca, 'TickDir','out')
drawnow    

yy_plot = polyval( pp_fit, xx_plot );
semilogx( 10 .^xx_plot, yy_plot, '--k')

set_margins( 0, 0, 7, 7.5 );

eval(['print -deps cal_gauss.eps'])


==> anc/figure_calibrate_bins.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: figure_calibrate_bins.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: calibrate_bins.mat
%
% Description of output data: calibrate_bins.eps
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: xlab
%                             ylab
%                             set_margins
%                          
% Additional comments: Plot Fig. 5 using data from script calibrate_bins.m
%
%==========================================================================
    
load calibrate_bins

ncp_find_mat = zeros( num_tt_use, num_bins_use );
thresh = 0.05; % significance threshold (adjustable)

for id_tt = 1:num_tt_use


    for id_bins = 1:num_bins_use

        frac_vec = zeros( num_ncp_prior, 1 );

        for id_ncp = 1:num_ncp_prior

            num_this = squeeze( num_cp_mat( id_ncp, id_tt, id_bins ) );
            frac_this = length(find( num_this > 0 ))/length( num_this );
            frac_vec( id_ncp ) = frac_this;

        end

        ii_find = find( frac_vec <= thresh );
        if isempty( ii_find )
            ncp_find_mat( id_tt, id_bins ) = NaN;
        else
            ii_find = ii_find(1);
            ncp_find_mat( id_tt, id_bins ) = ncp_prior_vec( ii_find );
        end

    end

end

figure(1)
clf
cont_use = [ 12 16 20  22  26 30 40 50 65 80  100 128 180 256 356 ];
[ cc, hh ] = contour( log10(num_bins_vec), log10(num_tt_vec), (ncp_find_mat), cont_use, '-k' );
clabel( cc,hh,'FontWeight','bold','FontSize',12 )
hold on
set(plot( log10(num_bins_vec), log10(num_bins_vec), '--k'),'LineWidth',4)
v = axis;v(3) = 1.75;v(4) = 4.3;axis(v)
set(gca, 'TickDir','out')
xlab('log_{10} number of bins ')
ylab('log_{10} N ')
set_margins( 0, 0, 7, 4 )

print -deps calibrate_bins.eps







==> anc/figure_cell.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: figure_cell.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: none
%                            
% Description of output data: cell.eps
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: set_margins
%
% Additional comments: Figure 12, cartoon of angular data
%
%=========================================================================

figure(1)
clf

ploty( 0, '-k', 0, 1, 2 )
hold on
v(1) = 0;
v(2) = 1;
v(3) = -.2;
v(4) = 1.2;
axis(v)

rr_0 = .025;
tt_1 = .25;
tt_2 = .4;
tt_3 = .8;

plot_circle( tt_1, rr_0, rr_0 )
plot_circle( tt_2, rr_0, rr_0, 2 )
plot_circle( tt_3, rr_0, rr_0 )

xx_1 = ( tt_1 + tt_2 ) / 2; 
xx_2 = ( tt_2 + tt_3 ) / 2;

plot( xx_1*[1 1], [0 1 ], '-k')
plot( xx_2*[1 1], [0 1 ], '-k')
plot( [ xx_1 xx_2 ], [1 1 ], '-k')

xx_vec = [ xx_1 xx_2 xx_2 xx_1 xx_1 ];
yy_vec = [ 0    0    1, 1, 0 ];
set(fill( xx_vec, yy_vec, '-k'),'FaceAlpha', .1,'EdgeAlpha',1)

ff = 1.005;
xx_vec = [ xx_1 ff*xx_2 ff*xx_2 xx_1 xx_1 ];
yy_vec = [ 0    0    1, 1, 0 ];
set(fill( xx_vec, yy_vec, '-k'),'FaceAlpha', .1,'EdgeAlpha',1)

set(plot( xx_vec, yy_vec, '-k'),'LineWidth',3)
set(gca,'TickDir','out')
axis square

set(plot( xx_1*[1 1], [ 0 -.1 ], ':k'),'LineWidth',1.5)
set(plot( ff*xx_2*[1 1], [ 0 -.1 ], ':k'),'LineWidth',1.5)
set(text( -.03 + (xx_1+xx_2)/2, -.05, '  dt '),'FontWeight','bold')
plot( [ xx_1 xx_1 + .1], -.05*[1 1], '-k')
plot( [ xx_2 xx_2 - .1], -.05*[1 1], '-k')

set(text( xx_2+.05, 1, '  Height = n / dt '),'FontWeight','bold')
set(gca,'XTick',[])
set(gca,'YTick',[])

set_margins( 0, 0, 4, 6)
print -deps cell.eps


==> anc/figure_circle_hist.m <==
% figure_circle_hist.m
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: figure_circle_hist.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: circle_data.mat
%                            
% Description of output data: circle_hist.eps
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: plotx
%                             ploty
%                             set_margins
%
% Additional comments: Figure 11, cartoon of angular data
%
%=========================================================================


load circle_data

cp_triad = data_out_2.change_points;
tt_triad = data_out_2.tt;
iu = find( tt_triad >= two_pi & tt_triad < 2*two_pi ); 
tt_middle = tt_triad( iu );

tt_cp = tt_triad( cp_triad ); % times of all change-points
% indices (in angles_cp) of change-points in center third
iu_cp = find( tt_cp >= two_pi & tt_cp < 2*two_pi ); 
% times of change-points in center third, shifted
tt_cp_middle = tt_cp( iu_cp ); %  - two_pi;
    
xx_0 = .5;
yy_0 = .5;
rr = .2; % .3 + .04;
ang=0:0.001:2*pi; 
xp=rr*cos(ang);
yp=rr*sin(ang);

hold on

num_cp = length( tt_cp_middle ); % angles_cp_use );

% do block that straddles origin by hand
dt_strad = tt_cp_middle(1) + ( two_pi - tt_cp_middle(end) );
nn_strad = length( find( tt_middle <= tt_cp_middle(1) ) ) + ...
           length( find( tt_middle >= tt_cp_middle(end) ) );
xx_strad = nn_strad / dt_strad;
xxx = xx_strad * ones( size( ang ) );
xxx_plot( 1 ) = xx_strad;

for id = 2: num_cp % -1
    
    tt_1 = tt_cp_middle( id -1 );
    tt_2 = tt_cp_middle( id );
    dd_tt = tt_2 - tt_1;
    
    iu_this = find( tt_middle >= tt_1 & tt_middle < tt_2 );
    num_this = length( iu_this );
    
    xxx_this = num_this / dd_tt;
    
    index_vec = find( ang >= tt_1 & ang < tt_2 );
    xxx( index_vec ) = xxx_this;
    
    angle_plot( id ) = tt_1;
      xxx_plot( id ) = xxx_this;
    
end


angle_plot(1) = - angle_plot(2);
fac = 2*.00004;

figure(2)
clf
plot(xx_0+xp,yy_0+yp, ':k')
hold on
axis( [ 0 1 0 1 ] )
axis square
num_angles = length( angle_plot );

for id_plot = 1: num_angles 
    
    xxx = xxx_plot( id_plot );
    angle_this = angle_plot( id_plot );
    while angle_this < 0
        angle_this = angle_this + two_pi;
    end
    if id_plot < num_angles
        angle_next = angle_plot( id_plot + 1 );
    else
        angle_next = angle_plot(1);
        while angle_next - angle_this < 0 
            angle_next = angle_next + two_pi;
        end
    end
    
    xp_block = ( rr + fac * xxx ) .* cos(angle_this);
    yp_block = ( rr + fac * xxx ) .* sin(angle_this);
    
    angles = linspace( angle_this, angle_next, 64 );
    xp_block_next = ( rr + fac * xxx ) .* cos(angles);
    yp_block_next = ( rr + fac * xxx ) .* sin(angles);

    plot( [ xx_0 xx_0 + xp_block ], [ yy_0 yy_0 + yp_block ], '--k')
    
    set(plot( xx_0 + [ xp_block  xp_block_next ], ...
          yy_0 + [ yp_block  yp_block_next ], '-k'),'LineWidth',2)
      
    plot( [ xx_0 xx_0 + xp_block_next(end) ], [ yy_0 yy_0 + yp_block_next(end) ], '--k')
  
end

set(gca,'XTick',[],'YTick',[])
plotx( xx_0, ':k')
ploty( yy_0, ':k')

set_margins( 0, 0, 5, 5 );
print -depsc circle_hist.eps


==> anc/figure_circle_plot.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: figure_circle_plot.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: circle_data.mat
%                            
% Description of output data: circle_plot.eps
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: plot_blocks
%                             plotx
%                             xlab
%                             set_margins
%
% Additional comments: Figure 10, cartoon of angular data
%
%=========================================================================
 
load circle_data

figure(1);clf
    
subplot(211)
plot_blocks( data_out_1 );
set(gca,'YTick',[]')

subplot(212)
plot_blocks( data_out_2 );
plotx( circle_period * (0:1:num_periods ), ':k' )
xlab('Angle (radians)  ')
set(gca,'YTick',[]')

set_margins( 0, 0, 7, 5 );
print -deps circle_plot.eps

    
    


==> anc/figure_cp_error.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: figure_cp_error.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: none
%
% Description of output data: cp_error.eps
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: cp_prob
%                             plot_blocks_tte
%                             xlab
%                             set_margins
%                          
% Additional comments: Make Fig. 8
%
%==========================================================================
load cp_error

ncp_prior_base_10 = ncp_prior_use / log(10);
figure(1)
clf

subplot(212)
prob_ratio_vec = zeros( num_cp, 1 );
tt_text_vec = zeros( num_cp, 1 );

for id_cp = 1:num_cp
    
    if id_cp == 1
        tt_1 = min( tt );
    else
        cp_1 = cp(id_cp-1);
        tt_1 = tt( cp_1 );
    end
     
    cp_center = cp( id_cp );
    tt_center = tt( cp_center );
       
    if id_cp == num_cp
        tt_2 = max( tt );
    else
        cp_2 = cp(id_cp+1);
        tt_2 = tt( cp_2 );
    end
    
    iu = find( tt >= tt_1 & tt <= tt_2 );
    tt_use = tt( iu );
    tt_use_min = min( tt_use );
    tt_use_max = max( tt_use );
    
    data_in.tt = tt_use';
    data_in.tt_start = tt_use_min;
    data_in.tt_stop  = tt_use_max;
    
    % prob ratio (use base 10)
    nn_all   = length( iu );
    tt_all   = tt_use_max - tt_use_min;
    log_prob_all = nn_all * log10( nn_all / tt_all );
    
    iu_left = find( tt >= tt_1 & tt <= tt_center );
    nn_left   = length( iu_left );
    tt_left = tt(iu_left(end)) - tt(iu_left(1));
    log_prob_left = nn_left * log10( nn_left / tt_left );
    
    iu_right = find( tt >= tt_center & tt <= tt_2 );
    nn_right   = length( iu_right );
    tt_right = tt(iu_right(end)) - tt(iu_right(1));
    log_prob_right = nn_right * log10( nn_right / tt_right );
    
    log_prob_total = log_prob_left + log_prob_right - ncp_prior_base_10 ...
                   - log_prob_all;
    prob_ratio_vec( id_cp ) = log_prob_total;
    tt_text_vec( id_cp ) = tt_center;
   
    data_out = cp_prob( data_in );
    log_prob = data_out.log_prob_vec;
    log_prob_max = max( log_prob );
    prob = exp( log_prob - log_prob_max );
    prob = prob / sum( prob );
    set(plot( tt_use, prob, '-k'),'LineWidth',1)
    hold on
    
end

v = axis;v(1) = 0.1;v(2) = 0.3;
axis(v)
xlab('Time (sec) ')
set(gca,'TickDir','out')

subplot(211)

[ rate_vec, times_vec, hist_vec, max_1 ] = ...
    plot_blocks_tte( tt, cp, num_bins, do_hh );
hold on

xx_mean = mean( xx_mat );
xx_std  =  std( xx_mat );
xx_top = xx_mean + xx_std;
xx_bot = xx_mean - xx_std;


set( plot( tt_eval, xx_mean, '-k'),'LineWidth',2)
hold on
hh = fill( [ tt_eval tt_eval(end:-1:1) ] , [ xx_bot xx_top(end:-1:1) ], 'k' );
set(hh,'FaceAlpha',.09)

v = axis;
yy_range = max( xx_top ) - min( xx_bot );

tt_plot_1 = 0.1;
tt_plot_2 = 0.3;
v(1) = tt_plot_1;
v(2) = tt_plot_2;
iu_plot = find( tt_eval >= tt_plot_1 & tt_eval <= tt_plot_2 );
v(4) = 1.05*max( xx_top(iu_plot) );v(3) = 0; % -0.05*yy_range; %min( xx_bot(iu_plot) );
axis(v)
for id_cp = 1: num_cp
    
    st_ratio = sprintf('%4.1f', prob_ratio_vec( id_cp ) );
    set(text( tt_text_vec( id_cp ), - 0.02*yy_range, st_ratio ), ...
        'FontWeight','bold','FontSize',12)
    
end
set(gca,'XTick',[])
ploty( 1, '-w')

set_margins( 0, 0, 7, 5 );
print -deps cp_error.eps



==> anc/figure_cross_valid.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: figure_cross_valid.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: data file prepared by cross_valid.mat 
%                            
% Description of output data: cross_valid.eps
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: xlab
%                             ylab
%                             set_margins
%
% Additional comments: Figure 1 (a la Reproducible Research)
%
%=========================================================================
 
load cross_valid
if num_files == 1
    disp('You probably need to load more BATSE TTE data files.')
    return
end

% normalize error curves to a point near the minima:
id_start = 1;
for id = id_start: num_files
    err_mat( id, : ) = err_mat( id, : ) ./ err_mat( id, 17 );
end

err_mean = mean( err_mat, 1 );
err_std  =  std( err_mat, 1 );

figure(1);clf
plot( ncp_vec, err_mean , ':k')
hold on

for id = 1: length( err_mean )
    xp = ncp_vec(id) * [ 1 1 ]; 
    err_this = 3 * err_std(id)/sqrt( num_files ); % 3 sigma errors
    yp = [ err_mean(id) - err_this err_mean(id) + err_this ];
    plot( xp, yp, '-k')
end

plot( ncp_vec, err_mean , '.k')

v(1) = min( ncp_vec );
v(2) = max( ncp_vec ) + .1;
v(3) = min( err_mean) -.02;
v(4)=  1.45;
axis(v)

set(gca,'TickDir','out')
xlab(' ncp\_prior ')
ylab(' Cross-Validation Error ')

set_margins( 0, 0, 7, 3 )
print -deps cross_valid.eps


==> anc/figure_ex_tte.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: figure_ex_tte.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: ex_tte.mat
%
% Description of output data: ex_tte.eps
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: plot_blocks_tte
%                             xlab
%                             ylab
%                             set_margins
%                          
% Additional comments: Make Fig. 7 
%
%==========================================================================

load ex_tte
  
figure(1);clf;orient tall

ch_use_vec = 0:4;
num_pans = length( ch_use_vec );
count_pan = 0;
do_hh = 0;
mu2sec = .000002; % convert microseconds to seconds
tt_cut_1 = mu2sec * 0.2e5;
tt_cut_2 = mu2sec * .3e6;
num_bins = 32;

for id_ch_run = 1: num_pans % ch_start: ch_end

   id_ch = ch_use_vec( id_ch_run );

   count_pan = count_pan + 1;

       cp = data_struc( id_ch + 1 ).cp;
   tt_use = mu2sec * data_struc( id_ch + 1 ).tt_use;
    num_cp = length( cp );

    subplot( num_pans, 2, count_pan )

    [ rate_vec, times_vec, hist_vec, max_1 ] = ...
        plot_blocks_tte( tt_use, cp, num_bins, do_hh );
    max_vec_1( id_ch_run ) = max_1;

    hold on
   
    ylab( st_label( id_ch + 1 ).name );
    if id_ch == ch_end
        xlab( 'Time (sec) ')
    end

    set(gca,'box','off')

    count_pan = count_pan + 1;
    subplot( num_pans, 2, count_pan )

    ip = find( tt_use <= tt_cut_2 );
    [ hh, bins ] = hist( tt_use(ip), 32 );
    db = bins(2) - bins(1);
    set(bar( bins, hh / db, .9 ), ...
        'FaceColor','w','EdgeColor','k','LineWidth',1.5)
    
    v(1) = tt_cut_1;
    v(2) = tt_cut_2;
    v(3) = 0;
    v(4) = 1.03* max( hh/db );
    axis(v)
    
    set(gca,'box','off')
    if id_ch == ch_end
        xlab( 'Time (sec) ')
    end

end % id_ch

count_pan = 0;
do_hh = 1;

for id_ch_run = 1: num_pans

    id_ch = ch_use_vec( id_ch_run );

    cp = data_struc_iter( id_ch + 1 ).cp;
    tt_use = mu2sec * data_struc_iter( id_ch + 1 ).tt_use;
    num_cp = length( cp );

    count_pan = count_pan + 1;
    subplot( num_pans, 2, count_pan )
    hold on

    [ rate_vec, time_vec, hist_vec, max_2 ] = ...
        plot_blocks_tte( tt_use, cp, num_bins, do_hh );

    max_vec_2( id_ch_run ) = max_2;
    drawnow
    pause(.001)
    v = axis;
    v(1) = tt_cut_1;
    v(2) = tt_cut_2;
    v(3) = 0;
    v(4) = 1.03* max( [ max( rate_vec ) max( hist_vec ) ] );
    axis(v)
    ylab( st_label( id_ch + 1 ).name );
    if id_ch == ch_end
        xlab( 'Time (sec) ')
    end

    v = axis;
    v(1) = tt_cut_1; % min( tt_use );
    v(2) = tt_cut_2;
    v(3) = 0;
    v(4) = 1.05 * max( [ max_vec_1( id_ch_run ) max_vec_2( id_ch_run ) max( rate_vec ) max( hist_vec ) ] );
    axis(v)
    count_pan = count_pan + 1;
    subplot( num_pans, 2, count_pan )
 

end % id_ch

set_margins( 0, 0, 7, 8 );
print -deps ex_tte.eps


==> anc/figure_mult.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: figure_mult.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: none (generates synthetic data)
%                            
% Description of output data: mult.eps
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: find_blocks_mult
%                             plot_blocks_tte
%                             plot_blocks_bin
%                             plot_blocks_meas
%                             plot_blocks_all
%                             xlab
%                             ylab
%                             set_margins
%
% Additional comments: Figure 9 (a la Reproducible Research)
%
%=========================================================================
 
clear data_in data_all
rand('seed',54321)

wt_1 = 1;
wt_2 = 1;
wt_3 = 1;

tt_exact = [ .1 .2 .8 .9 ];
% Test on all 3 kinds of data
tt_start = 0;
tt_stop = 1;

% The model
nt_model = 10000;
tt_model = linspace( tt_start, tt_stop, nt_model );
xx_model = ones( nt_model, 1 ); % constant background

tt_1_start = tt_exact(1);
tt_1_stop  = tt_exact(2);
xx_1  = 3;
iu = find( tt_model >= tt_1_start & tt_model < tt_1_stop );
xx_model( iu ) = xx_1;

tt_2_start = tt_exact( 3 );
tt_2_stop  = tt_exact( 4 );
xx_2 = 2;
iu = find( tt_model >= tt_2_start & tt_model < tt_2_stop );
xx_model( iu ) = xx_2;

tt_3_center = .5;
xx_3= 1;
ss_3 = .0456;
norm_vec = normpdf( tt_model, tt_3_center, ss_3 )';
xx_add_3 = xx_3 * norm_vec / mean( norm_vec );

xx_model = xx_model + xx_add_3;

num_1 = 4*256;
xx_model = num_1 * xx_model / mean( xx_model );

cdf_model = cumsum( xx_model );
cdf_model = cdf_model / cdf_model(end);

%===============
%  TTE
%===============

randn('seed', 12345 );
fp_rate = .05;
ncp_prior_tte = 4 - log( fp_rate / (0.0136*num_1 .^ (0.478 ) ) );

tt_event_1 = [];
for id = 1:num_1
    rand_this = rand(1,1);
    iu = find( cdf_model >= rand_this );
    tt_this = tt_model( iu(1) );
    tt_event_1 = [ tt_event_1 tt_this ];
end
tt_event_1 = sort( tt_event_1 );

tt_event_1a = [];
for id = 1:num_1
    rand_this = rand(1,1);
    iu = find( cdf_model >= rand_this );
    tt_this = tt_model( iu(1) );
    tt_event_1a = [ tt_event_1a tt_this ];
end
tt_event_1a = sort( tt_event_1a );

%===============
% Binned
%===============

randn('seed', 54321 );
num_bins = 32;
num_2 = num_1;
ncp_prior_bins = 16; % reading off of figure 5
tt_raw = [];
for id = 1:num_2
    rand_this = rand(1,1);
    iu = find( cdf_model >= rand_this );
    tt_this = tt_model( iu(1) );
    tt_raw = [ tt_raw tt_this ];
end

[ nn_bin, bins_use ] = hist( tt_raw, num_bins );

%======================
% Point Measurements 
%======================

num_3 = 32;
ncp_prior_meas = .1;% reading off figure 6

err_fac = .25 * mean( xx_model );
ii_3 = sort( ceil( ( nt_model - 1 ) * rand( num_3, 1) ) );
tt_point = tt_start + ( ii_3 / nt_model ) * ( tt_stop - tt_start );
err_point = err_fac * ones(size( ii_3 ) );
xx_point = xx_model( ii_3 );


data_series_1.tt = tt_event_1';
data_series_1.tt_start = tt_start;
data_series_1.tt_stop  = tt_stop;
data_series_1a.tt = tt_event_1a';
data_series_1a.tt_start = tt_start;
data_series_1a.tt_stop  = tt_stop;

clear data_in data_all

data_all(1).data_series = data_series_1;
data_in.data_all = data_all;
data_out_1 = find_blocks_mult( data_in );
cpt_1 = data_out_1.change_points;
tt_all = data_out_1.tt_all;
cpt_times_1 = tt_all( cpt_1 );

%=================================================

data_series_2.tt = bins_use';
data_series_2.nn_vec = nn_bin;
data_series_2.tt_start = tt_start;
data_series_2.tt_stop  = tt_stop;

clear data_in data_all

data_all(1).data_series = data_series_2;
data_in.data_all = data_all;

data_out_2 = find_blocks_mult( data_in );
cpt_2 = data_out_2.change_points;
tt_all = data_out_2.tt_all;
cpt_times_2 = bins_use( cpt_2 );

%===========================

cell_data = xx_point; 
cell_data( :, 2 ) = err_point;

data_series_3.cell_data = cell_data;
data_series_3.tt = tt_point;
data_series_3.tt_start = tt_start;
data_series_3.tt_stop  = tt_stop;
data_series_3.ncp_prior = ncp_prior_meas;

clear data_in data_all

data_all(1).data_series = data_series_3;
data_in.data_all = data_all;

data_out_3 = find_blocks_mult( data_in );
cpt_3 = data_out_3.change_points;
tt_all = data_out_3.tt_all;
cpt_times_3 = tt_all( cpt_3 );

%==============================================
clear data_in data_all

num_1a = num_1 + num_1;
ncp_prior_tte = 4 - log( fp_rate / (0.0136*num_1a .^ (0.478 ) ) );

data_series_1.ncp_prior = ncp_prior_tte;
data_series_2.ncp_prior = ncp_prior_bins;
data_series_3.ncp_prior = ncp_prior_meas;

data_all(1).data_series = data_series_1;
data_all(2).data_series = data_series_2; 
data_all(3).data_series = data_series_3;

data_in.data_all = data_all;

data_out_all = find_blocks_mult( data_in );

cpt_all = data_out_all.change_points;
 tt_all = data_out_all.tt_all;
cpt_times_all = tt_all( cpt_all );

%=====================================

cdf = cumsum( tt_event_1 );
cdf = cdf / cdf( end );
xx_plot_cdf = linspace( tt_start, tt_stop, length( cdf ) );

mean_model = mean( xx_model );
mean_bins = mean( nn_bin );

[ rate_vec_tte, tt_vec_tte, hist_vec_tte, max_this ] = ...
    plot_blocks_tte( tt_event_1, cpt_1, 0, 0  );

rate_vec_bin = plot_blocks_bin( cpt_times_2, nn_bin, bins_use );

data_plot_all = plot_blocks_all( data_out_all );

figure(1);clf
set( gca, 'TickDir','out')
v=axis;
v(3) = 0; % -2;
v(4) = 1.1 * max( xx_model );
axis(v)
xlab('Time ')
ylab('Signal Amplitude ')
tt_1_vec = data_plot_all( 1 ).tt_1_vec;
tt_2_vec = data_plot_all( 1 ).tt_2_vec;
rate_vec = zeros( size( tt_1_vec ) );

num_series = 3;

for id_series = 1: 2
    
    if id_series == 1
        
        rate_vec_plot = [ rate_vec_tte' rate_vec_tte(end) ]';
        tt_vec_plot = tt_vec_tte;
        sym_plot = '--k';
        
    elseif id_series == 2
        rate_vec_plot = [ rate_vec_bin' rate_vec_bin(end) ]';
        tt_vec_plot = [ 0 bins_use( cpt_2 )  1];
        sym_plot = '-.k';
    end
        
    set(stairs( tt_vec_plot , rate_vec_plot, sym_plot ),'LineWidth',1)
    hold on
    
end

plot_blocks_meas( cpt_times_3', tt_point, xx_point, err_point );
set(plot( tt_model, xx_model, '-k'),'LineWidth',2)

tt_1_vec = data_plot_all( 1 ).tt_1_vec;
tt_2_vec = data_plot_all( 1 ).tt_2_vec;
rate_vec = zeros( size( tt_1_vec ) );

num_series = 3;

for id_series = 1: num_series
    rate_vec_this = data_plot_all( id_series ).rate_vec;
    rate_vec = rate_vec + rate_vec_this;
end
rate_vec = 1.4*rate_vec / num_series;

set(stairs( tt_1_vec, rate_vec, '--k'),'LineWidth',2)
set(plot( [ tt_1_vec(end) 1 ], rate_vec(end)*[1 1 ], '--k'),'LineWidth',2)

xlab('Time (sec) ')
ylab('Signal Amplitude ')

set_margins( 0, 0, 7, 5.1);
print -deps mult.eps




==> anc/figure_mult_pic.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: figure_mult_pic.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: None
%
% Description of output data: mult_pic.eps
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: ploty
%                             set_margin
%                          
% Additional comments: Figure 2 (a la Rreproducible Research)
%
%==========================================================================


n1 = 20*16;
n2 = 20*8;
n3 = 20*12;
nn = n1 + n2 + n3;
t1 = rand( n1, 1 );
t2 = rand( n2, 1 );
t3 = rand( n3, 1 );
tt = [ t1' t2' t3' ];
xx_mat = zeros( 5, nn );
ii_1 = 1;
xx_mat( 1, : ) = 1;
ii_1 = ii_1(1)+1; 
ii_1 = ii_1 : ii_1 + n1 - 1;
ii_2 = 1: n1;
xx_mat( 2, ii_2) = 1;
ii_cut_12 = ii_2(end);
xx_mat( 1, ii_cut_12 ) = 0;
ii_1 = ii_1(end)+1; ii_1 = ii_1:ii_1 + n2 - 1;
ii_2 = ii_2(end)+1; ii_2 = ii_2: ii_2 + n2 - 1;
xx_mat( 3, ii_2 ) = 1;
ii_cut_23 = ii_2(end);
xx_mat( 1, ii_cut_23 + 1 ) = 0;
ii_1 = ii_1(end)+1; ii_1 = ii_1:ii_1 + n3 - 1;
ii_2 = ii_2(end)+1; ii_2 = ii_2: ii_2 + n3 - 1;
xx_mat( 4, ii_2 ) = 1;


figure(1)
clf

subplot(2,1,1)
set(pcolor( xx_mat ),'EdgeColor','w','LineStyle','none')

shading flat
colormap(1-gray)
v = axis;
axis(v)
set(gca,'XTickLabel',[])
set(gca,'XTick',[])
set(gca,'YTickLabel',[])
set(gca,'YTick',[])

yypp = 1.5;

set( text( 80, 2.5, ' Data #1  '), ...
    'Color','w','FontSize',14)

set( text( 80, yypp, ' Times #1  '), ...
    'Color','w','FontSize',14)


set( text( 330, 3.5, ' Data #2  '), ...
    'Color','w','FontSize',14)

set( text( 330, yypp, ' Times #2  '), ...
    'Color','w','FontSize',14)

set( text( 520, 4.5, ' Data #3 '), ...
    'Color','w','FontSize',14)

set( text( 520, yypp, ' Times #3  '), ...
    'Color','w','FontSize',14)

set(gca,'Box','off')
ploty( 2, '-w')

subplot(2,1,2)

[ tt_sort, ii_sort ] = sort( tt );
xx_mat( 1, ii_cut_12 ) = 1;
xx_mat( 1, ii_cut_23 + 1) = 1; % I don't understand the +1

xx_sort = xx_mat( :, ii_sort );
set(pcolor( xx_sort ),'EdgeColor','w','LineStyle','none')

shading flat
colormap(1-gray)
v = axis;
axis(v)
set(gca,'XTickLabel',[])
set(gca,'XTick',[])
set(gca,'YTickLabel',[])
set(gca,'YTick',[])
set( text( 300, 1.5, 'Ordered Times  '), ...
    'Color','w','FontSize',16)
set(gca,'Box','off')

ploty( 3.5, '--k' )
set_margins( 0, 0, 7, 4 );

print -deps mult_pic.eps

==> anc/find_blocks.m <==
function data_out = find_blocks( data_in )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: find_blocks.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data:  data_in (data structure):
%                             data_in.cell_data 
%                             data_in.nn_vec 
%                             data_in.tt 
%                             data_in.fp_rate 
%                             data_in.ncp_prior 
%                             data_in.do_iter
%                             data_in.tt_start 
%                             data_in.tt_stop 
%                             data_in.ncp_prior 
%                            
% Description of output data: data_out (data_structure):
%                             data_out.change_points
%                             data_out.num_vec
%                             data_out.rate_vec
%                             data_out.best
%                             data_out.last
%                             data_out.ncp_prior
%                             data_out.nn
%                             data_out.block_length
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: nlogn.m
%
% Additional comments: Basic algorithm for single time series;
%                      includes "empty block" option for TTE data
%
%==========================================================================

% Discover data mode and unpack the input data structure
if isfield( data_in, 'cell_data')
    data_mode = 3;                   % POINT MEASUREMENTS
    cell_data = data_in.cell_data;
    [ num_points, dummy ] = size( cell_data );
    tt = 1: num_points; % nominal evenly spaced time points
    nn_vec = [];
elseif isfield( data_in, 'nn_vec')
    data_mode = 2;                   % BINNED DATA
    nn_vec = data_in.nn_vec;
    if isfield( data_in, 'tt')
       tt = data_in.tt;
    else
       tt = 1:length( nn_vec ); % nominal evenly spaced times
    end
else
    data_mode = 1;                   % TIME-TAGGED EVENT DATA
    if isfield( data_in, 'tt')
       tt = data_in.tt;
    else
       error('times not specified')
    end
    nn_vec = ones( size( tt' ) );
end

num_points = length( tt );
dt = diff( tt );
if min( dt ) < 0
    error('Points must be ordered')
end
dt_median = median( dt );

if isfield( data_in, 'fp_rate')
    fp_rate = data_in.fp_rate;
else
    fp_rate = .05; % Default value
end

if isfield( data_in, 'ncp_prior')
    ncp_prior = data_in.ncp_prior;
else
    ncp_prior = 4 - log( fp_rate / ( 0.0136 * num_points .^ (0.478 ) ) );
end

if isfield( data_in, 'do_iter')
    do_iter = data_in.do_iter;
else
    do_iter = 0; % Default: do not iterate on ncp_prior
end
  
if isfield( data_in, 'tt_start')
    tt_start = data_in.tt_start;
else
    tt_start = tt(1) - 0.5 * dt_median; % default start
end

if isfield( data_in, 'tt_stop')
    tt_stop = data_in.tt_stop; % default stop
else
    tt_stop = tt(end) + 0.5 * dt_median;
end

%===========================================
change_points = [];
count_vec = [];
if data_mode ~= 3
    block_length = tt_stop - [ tt_start 0.5*( tt(2:end) + tt(1:end-1) )' tt_stop ];
end
iter_count = 0;
iter_max = 10;
while 1
    
    best = [];
    last = [];
    cpu_0 = cputime;
    
    for R = 1:num_points 
     
        if data_mode == 3 % Measurements, normal errors
           
            sum_x_1 = cumsum( cell_data( R:-1:1, 1 ) )'; % sum( x    / sig^2 )
            sum_x_0 = cumsum( cell_data( R:-1:1, 2 ) )'; % sum[ 1    / sig^2 )
            fit_vec = ( ( sum_x_1(R:-1:1) ) .^ 2 ) ./ ( 4 * sum_x_0(R:-1:1) ); %   ...
            
        else
            
            arg_log = block_length(1:R) - block_length(R+1);
            arg_log( find( arg_log <= 0 ) ) = Inf;
            nn_cum_vec = cumsum( nn_vec(R:-1:1) );
            nn_cum_vec = nn_cum_vec(R:-1:1);
          
            fit_vec = nn_cum_vec .* ( log( nn_cum_vec ) - log( arg_log ) );
            %%fit_vec = -nn_cum_vec .* log( arg_log );
            
        end
       
        [ best(R), last(R)] = max( [ 0 best ] + fit_vec - ncp_prior );
       
    end

    %----------------------------------------------------------------------
    % Now find changepoints by iteratively peeling off the last block
    %----------------------------------------------------------------------
    
    index = last( num_points );
    change_points = [];

    while index > 1
        change_points = [ index change_points ];
        index = last( index - 1 );
    end
    
    %----------------------------------------------------------------------
    %            Iterate if desired
    %----------------------------------------------------------------------
    if do_iter == 0
        break
    else
        iter_count = iter_count + 1;
        num_cp = length( change_points );
        if num_cp < 1
            num_cp = 1;
        end

        if exist('cpt_old' )

            if num_cp == length( cpt_old ) % compare with previous iteration
                err_this = sum( abs( change_points - cpt_old ) );
            else
                err_this = Inf;
            end

            if err_this == 0
                fprintf(1,'Converged at %3.0f\n', iter_count )
                break
            end

            if iter_count > iter_max
                fprintf(1,'Did not converge at %3.0f\n', iter_count )
                break
            end

        end

        fp_rate = 1 - ( 1 - fp_rate ) .^ ( 1 / num_cp );
        ncp_prior = 4 - log( fp_rate / ( 0.0136 * num_points .^ (0.478 ) ) );
        cpt_old    = change_points;
        
    end
    
end

num_changepoints = length( change_points );
num_blocks = num_changepoints + 1;

 rate_vec = zeros( num_blocks, 1 );
  num_vec = zeros( num_blocks, 1 );
   dt_vec = zeros( num_blocks, 1 );
 tt_1_vec = zeros( num_blocks, 1 );
 tt_2_vec = zeros( num_blocks, 1 );

cpt_use = [ 1 change_points ];

for id_block = 1: num_blocks
    
    ii_1 = cpt_use( id_block ); % start
    if id_block < num_blocks
        ii_2 = cpt_use( id_block + 1 ) - 1;
    else
        ii_2 = num_points;
    end
    
    if data_mode == 3
        xx_this = cell_data( ii_1:ii_2, 1);
        wt_this = cell_data( ii_1:ii_2, 2); 
        rate_vec( id_block ) = sum( wt_this .* xx_this ) / sum( wt_this );
        
    else
        num_this = sum( nn_vec( ii_2: ii_2 ) );
        delta_tt = tt( ii_2 ) - tt( ii_1 );
        num_vec( id_block ) = num_this;
        rate_this = num_this / delta_tt;
        rate_vec( id_block ) = rate_this;
    end
    
end

if data_mode == 1 % Empty bin check
    
    for id_cp = 1: num_changepoints 

        num_left = num_vec( id_cp );
        dt_left  =  dt_vec( id_cp );

        num_right = num_vec( id_cp + 1 );
        dt_right  =  dt_vec( id_cp + 1 );

        fitness_left  = nlogn( num_left, dt_left );
        fitness_right = nlogn( num_right, dt_right );
        fitness = fitness_left + fitness_right;

        % move first cp of right block to left?

        num_left_movedown = num_left + 1;
        dt_left_movedown = dt_left;
        num_right_movedown = num_right - 1;
        dt_right_movedown = dt_right;

        fitness_left_movedown  = nlogn( num_left_movedown, dt_left_movedown );
        fitness_right_movedown = nlogn( num_right_movedown, dt_right_movedown );
        fitness_movedown = fitness_left_movedown + fitness_right_movedown;

        % move last cp of left block to right?
        num_left_moveup = num_left - 1;
        dt_left_moveup = dt_left;
        num_right_moveup = num_right + 1;
        dt_right_moveup = dt_right;

        fitness_left_moveup  = nlogn( num_left_moveup, dt_left_moveup );
        fitness_right_moveup = nlogn( num_right_moveup, dt_right_moveup );
        fitness_moveup = fitness_left_moveup + fitness_right_moveup;

        if fitness_movedown > fitness_moveup
            if fitness_movedown > fitness

                %fprintf(1,'move point at cp %4.0f down\n', id_cp )
                num_vec( id_cp ) = num_left_movedown;
                num_vec( id_cp + 1 ) = num_right_movedown;

            end
        else
            if fitness_moveup > fitness

                %fprintf(1,'move point at cp %4.0f up\n', id_cp )
                num_vec( id_cp ) = num_left_moveup;
                num_vec( id_cp + 1 ) = num_right_moveup;

            end
        end
    end
    
end

data_out.change_points = change_points;
data_out.num_vec       = num_vec;
data_out.rate_vec      = rate_vec;
data_out.best = best;
data_out.last = last;
data_out.ncp_prior     = ncp_prior;
data_out.nn = nn_vec;
    
if data_mode ~= 3
    data_out.block_length = block_length;
end



==> anc/find_blocks_mult.m <==
  function data_out = find_blocks_mult( data_in )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: find_blocks_mult.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data:  data_in (data structure):
%                             
%                             data_in.fp_rate 
%                             data_in.do_iter
%                             data_in.data_all  --> data_all
%                                                   data_all(*).data_series
%
% Description of output data: data_out (data_structure):
%                             data_out.change_points
%                             data_out.tt
%                             data_out.ncp_prior_vec
%                             data_out.data_matrix
%                             data_out.best
%                             data_out.last
%                             data_out.index_vec
%                             data_out.data_mode_vec
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: none
%
% Additional comments: Find the optimal block representation for
%                        multi-variate data.
%
%=========================================================================

   data_all = data_in.data_all;
num_series  = length( data_all ); % number of time series
   
if isfield( data_in, 'do_iter')
    do_iter = 1;
    iter_max = data_in.do_iter; % halt at maximum number of iterations
else
    do_iter = 0; % Default: do not iterate on ncp_prior
end

if isfield( data_in, 'fp_rate')
    fp_rate = data_in.fp_rate;
else
    fp_rate = .01; % Default value of false positive rate
end

%============================================================
%  First pass to collect information to set up data matrix
%============================================================

data_mode_vec = zeros( num_series, 1 ); 
ncp_prior_vec = zeros( num_series, 1 );
 tt_start_vec = zeros( num_series, 1 );
  tt_stop_vec = zeros( num_series, 1 );
 id_start_vec = zeros( num_series, 1 );

       tt = []; % Initialize master time array
 ii_start =  1; % Initialize marker for parsing the data
row_count =  1; % First row is array containing all times

for id_series = 1: num_series
  
    data_series = data_all( id_series ).data_series;
    
    %--------------------------------------------------------
    %         Identify and store data mode 
    %--------------------------------------------------------
  
    if isfield( data_series, 'cell_data')
        data_mode = 3;      % This series is point measurements
    elseif isfield( data_series, 'nn_vec')
        data_mode = 2;      % This series is binned data
    else
        data_mode = 1;      % This series is time-tagged event data
    end
    row_count = row_count + 2; % these modes all take two rows
    
    data_mode_vec( id_series ) = data_mode;
  
    %--------------------------------------------------------
    % Process time markers (all data modes must have one)
    %--------------------------------------------------------
    
    tt_this = data_series.tt;
    dt_this = diff( tt_this );
    
    if find( dt_this < 0 )
        error('Data must be time-ordered.')
    end
    
    if data_mode == 1
        
        % Combine any duplicate time_tags:
        dt_min = 0; % set to small value >0 to combine nearly equal times
        num_skip = 3;
        nn_vec = ones( size( tt_this ) );
        ii_dupe = find( dt_this <= dt_min ); % indices of small intervals
       
        while ~isempty( ii_dupe )
            
            iu = ii_dupe( 1: num_skip: end ); 

            % replace with average of the two identical (or close) times
            tt_this( iu ) = 0.5 * ( tt_this( iu ) + tt_this( iu + 1 ) );

            % replace with sum of the two corresponding cell populations
            nn_vec( iu ) = nn_vec( iu ) + nn_vec( iu + 1 );

            % Remove (null) second member of these pairs
            tt_this( iu + 1 ) = []; 
             nn_vec( iu + 1 ) = []; 

            % any more duplicates?  If so, go again; if not, you are done.
            dt_this = diff( tt_this );
            ii_dupe = find( dt_this <= dt_min );

        end

        % store adjusted data back into master data structure  data_all
        data_series.tt     = tt_this;
        data_series.nn_vec = nn_vec;
        data_all( id_series ).data_series = data_series;

    end
    
    num_points_this = length( tt_this );
    tt = [ tt tt_this' ]; % concetanate all times
   
    % This array keeps track of index ranges of entries for each series:
    ii_start_vec( id_series ) = ii_start;
    ii_start = ii_start + num_points_this; % update to start of next series
     
    if isfield( data_series, 'tt_start')
        tt_start = data_series.tt_start;
    else
        tt_start = tt(1) - 0.5 * median( diff( tt ) );% default start time
    end
    
    tt_start_vec( id_series ) = tt_start;
    
    if isfield( data_series, 'tt_stop')
        tt_stop = data_series.tt_stop;
    else
        tt_stop = tt(end) + 0.5 *  median( diff( tt ) );% default stop time
    end
    
    tt_stop_vec( id_series ) = tt_stop;
     
    %--------------------------------------------------------
    % Store ncp_prior if present; if not, use default
    %--------------------------------------------------------
  
    if isfield( data_series, 'ncp_prior')
        ncp_prior = data_series.ncp_prior;
    else
        ncp_prior = 4 - log( fp_rate / (0.0136*num_points_this .^ (0.478 ) ) );
    end
    ncp_prior_vec( id_series ) = ncp_prior;
 
end % for id_series

%==========================================================================
%        Construct data matrix  (Figure 2: Top Panel)
%==========================================================================

num_rows  = row_count;
num_data  = length( tt ); % total number of data points
data_matrix = zeros( num_data, num_rows );
index_vec   = zeros( num_data, 1 );

row_count = 1; % reset row counter for staging of data
data_matrix( :, row_count ) = tt; % First row contains all times (unordered)

for id_series = 1: num_series
    
    data_series = data_all( id_series ).data_series;
 
    %----------------------------------------------------
    %    Get index range for data for this series
    %----------------------------------------------------
    
    ii_start  =  ii_start_vec( id_series );
    data_mode = data_mode_vec( id_series );
    
    if id_series == num_series
        ii_stop = num_data;
    else
        ii_stop  = ii_start_vec( id_series + 1 ) - 1;
    end
    
    index_vec( ii_start: ii_stop ) = id_series; % keep track of series
 
    %----------------------------------------------------
    %     Compute mode-dependent fitness data 
    %----------------------------------------------------
    
    if data_mode == 1 | data_mode == 2
        
        nn_vec  = data_series.nn_vec;
        tt_this = data_series.tt;
        tt_start = tt_start_vec( id_series );
        tt_stop  =  tt_stop_vec( id_series );
        
        dt_start =           0.5 * ( tt_this(2) + tt_this(1) ) - tt_start;
        dt_stop  = tt_stop - 0.5 * ( tt_this(end-1) + tt_this(end) );
        delt_tt = [ dt_start ( tt_this(3:end) - tt_this(1:end-2) )' / 2  dt_stop ];
      
        row_count = row_count + 1;
        data_matrix( ii_start: ii_stop, row_count ) = delt_tt;
        
        row_count = row_count + 1;
        data_matrix( ii_start: ii_stop, row_count ) = nn_vec;
        
    elseif data_mode == 3
        
        cd = data_series.cell_data;
        row_count = row_count + 1;
        data_matrix( ii_start: ii_stop, row_count ) = cd(:,1);% (x/sig^2 )
        
        row_count = row_count + 1;
        data_matrix( :, row_count ) = 1;% non-zero denominator
        data_matrix( ii_start: ii_stop, row_count ) = cd(:,2);%  (1/sig^2)
        
    end
    
end

%  Redistribute data according to time order (Figure 2: Bottom Panel):
num_points = length( tt );
dm = data_matrix;
[ tt, ii_sort ] = sort( data_matrix( :, 1 ) ); % time order index
data_matrix( :, : ) = data_matrix( ii_sort, : ); % ro-order everything
index_vec = index_vec( ii_sort );

%==========================================================================
% Now apply the basic dynamic programming algorithm
%==========================================================================

tt_start = min( tt_start_vec );
tt_stop  = max( tt_stop_vec ); % min( tt_stop      );

block_length = ... % Make array of lentths of the "last blocks"
    tt_stop - [ tt_start 0.5*( tt(2:end) + tt(1:end-1) )' tt_stop ];

iter_count = 0;

while 1 % If iterating, continue until maximum number reached
       
    best = [];
    last = [];
    cpu_0 = cputime;
    
    for R = 1:num_points 
        
        fit_vec = zeros( 1, R ); % Initlize last-block fitness array
        row_count = 1; % initialize
        
        for id_series = 1: num_series
            
            data_mode = data_mode_vec( id_series );
            ncp_prior = ncp_prior_vec( id_series );
            
            if data_mode == 1 | data_mode == 2
                
                row_count = row_count + 1;
                delt_tt = data_matrix( 1:R, row_count );
                
                row_count = row_count + 1;
                nn_vec = data_matrix( 1:R, row_count )';
                
                 nn_cum_vec = reverse( cumsum( reverse( nn_vec  ) ) );
                arg_log_vec = reverse( cumsum( reverse( delt_tt ) ) );
                arg_log_vec( find( arg_log_vec <= 0 ) ) = Inf;
                
 fit_vec_this = nn_cum_vec .* ( log( nn_cum_vec) - log( arg_log_vec' ) );
        
            elseif data_mode == 3 % Measurements, normal errors

                row_count = row_count + 1;
                cd = data_matrix( :, row_count );
                sum_x_1 = cumsum( cd( R:-1:1, 1 ) ); % sum( x / sig^2 )
                
                row_count = row_count + 1;
                cd = data_matrix( :, row_count );
                sum_x_0 = cumsum( cd( R:-1:1, 1 ) ); % sum[ 1 / sig^2 )
 
                fit_vec_this = ...
                    ( (( sum_x_1(R:-1:1) ) .^ 2 ) ./ ...
                    ( 4 * sum_x_0(R:-1:1) ) )';

            end
            
            ii_bad = find( isnan( fit_vec_this ) );
            fit_vec_this( ii_bad ) = 0;
            fit_vec = fit_vec + fit_vec_this - ncp_prior_vec( id_series );

        end
        
        [ best(R), last(R)] = max( [ 0 best ] + fit_vec  );
        
    end
    
    %-------------------------------------------------------------------------
    % Now find changepoints by iteratively peeling off the last block
    %----------------------------------------------------------------------
    
    index = last( num_points );
    change_points = [];

    while index > 1
        change_points = [ index change_points ];
        index = last( index - 1 );
    end
    
    if do_iter == 0
        break % done; not iterating on ncp_prior
    else
        iter_count = iter_count + 1;
        num_cp = length( change_points );
        
        if num_cp < 1
            num_cp = 1;
        end

        if exist('cpt_old' )

            if num_cp == length( cpt_old ) % compare with previous iteration
                err_this = sum( abs( change_points - cpt_old ) );
            else
                err_this = Inf;
            end

            if err_this == 0
                fprintf(1,'Converged at %3.0f\n', iter_count )
                break
            end

            if iter_count > iter_max
                fprintf(1,'Did not converge at %3.0f\n', iter_count )
                break
            end

        end

        fp_rate = 1 - ( 1 - fp_rate ) .^ ( 1 / num_cp );
        ncp_prior_old = ncp_prior;
        ncp_prior_new = 4 - log( fp_rate / ( 0.0136 * num_points .^ (0.478 ) ) );
        ncp_prior_vec( id_series ) = ncp_prior_new;
        cpt_old    = change_points;
        [ ncp_prior_old ncp_prior_new num_cp ]
        
    end
    
end

data_out.change_points = change_points;
data_out.tt_all = tt;
data_out.ncp_prior_vec = ncp_prior_vec;
data_out.data_matrix = data_matrix;
data_out.last = last;
data_out.best = best;
data_out.index_vec = index_vec;
data_out.data_mode_vec = data_mode_vec;


==> anc/load_new_ttedata.m <==
function [ times, channels, detectors ] = load_new_ttedata( file_name )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: load_new_ttedata.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: file_name - name of BATSE TTE data files 
%
% Description of output data:     times -- photon times
%                              channels -- energy channel markers
%                             detectors -- detector markers
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: none
%
% Additional comments: data from NASA website 
% ftp://legacy.gsfc.nasa.gov/compton/data/batse/ascii_data/batse_tte/
%
%==========================================================================


% load_new_ttedata.m
% Open and read data from TTE files.

file_in = [ file_name ];

[ fid message ] = fopen( file_in, 'r');

if fid == -1 
   fprintf(1,['Error opening file ' file_in  '\n'] )
else
   fprintf(1,['Successfully opened file ' file_in  '\n'] )
end

%--------------------------
%  Read the File Headder
%--------------------------

format1 = '%s';
for ijk = 1:5
    aa(ijk).line = fgetl( fid );
end

npts = aa( 2 ).line;
npts = eval( npts( 9: length( npts ) ) );

%----------------------------------------------------------
%  Now read the data: times, channels, detectors
%----------------------------------------------------------

[ times, count_times ] = fscanf(fid,'%f', npts);
[ channels, count_channels ] = fscanf(fid,'%f', npts);
[ detectors, count_detectors ] = fscanf(fid,'%f', npts);

%---------------------------
%  carry out some checks
%---------------------------

ii1 = find( channels ~= 1 & channels ~= 2 & channels ~= 3 & channels ~= 4);
if ~isempty(ii1) %%  ~= []
   fprintf(1,'Warning: %4.0f channels are not 1,2,3 or 4!\n', length(ii1) )
end

[ a, count ] = fscanf(fid,format1,1);
if count ~= 0
   fprintf(1,'Error; End of file not reached!\n')
end

%-----------------
%  Close the File 
%-----------------

message = fclose( fid );
if message ~= 0
   fprintf(1,['Error closing file ' file_in  '\n'] )
end

%---------------------------------------------------------------
% strip off last few points if they are discrepant, and rescale
%---------------------------------------------------------------
max_strip = 10;
min_discrep = 10;

% Establish baseline of "good data"

n_times = length(times);
baseline_size = fix( 0.01 * n_times );

i2 = n_times - max_strip;
i1 = i2 - baseline_size + 1;
if i1 < 1,i1 = 1; end % Unlikely!

% Remove any points at the end that have a
%   relative value that is much greater than
%   the average value in the baseline region.

baseline = mean( times(i1:i2 ) );
discrep = ( times( n_times ) - baseline) / baseline;

count = 0;

while (discrep > min_discrep) & (count < max_strip)

     count = count + 1;
   n_times = length(times)-1;
     times = times(1:n_times);
   discrep = (times( n_times ) - baseline) / baseline;

end
%...........................................
n_times = length(times); % Just to be sure
times = times(1:n_times);
channels = channels(1:n_times);




==> anc/make_model.m <==
function [ xx_model, tt_model ] = make_model( tt, cpt, num_model )

%make_model ... turn data and changepoint array into block model
% for comparison with truth

xx_model = zeros( num_model, 1 );
tt_min = min( tt );
tt_max = max( tt );
tt_range = tt_max - tt_min;

tt_model = linspace( tt_min, tt_max, num_model );
tt_old = tt_min;

tt_cuts = [ tt( cpt )' max(tt) ]; % last is end
num_blocks_true = length( tt_cuts );

for id_block = 1: num_blocks_true

    tt_1 = tt_old;
    tt_2 = tt_cuts( id_block );
    
    ii_this = find( tt_1 <= tt & tt < tt_2 );
    num_this = length( ii_this );
    tt_range_this = tt_2 - tt_1;
    rate_this = num_this / tt_range_this;

    ii_model_1 = ceil( num_model * ((tt_1 - tt_min)/tt_range) + eps );
    ii_model_2 = ceil( num_model * ((tt_2 - tt_min)/tt_range)       );
    num_model_12 = ii_model_2 - ii_model_1 + 1;

    xx_model( ii_model_1: ii_model_2 ) = rate_this * ...
        ones( num_model_12, 1 );

    tt_old = tt_2;

end
        



==> anc/nlogn.m <==
function  ff = nlogn( nn, dt  )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: nlogn.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: nn (cell population array)
%                            dt (cell width array)
%
% Description of output data: ff
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: none
%
% Additional comments: evaluate cost N log( N / dT ) with correct limit
%                      for zero cell population
%
%=========================================================================

ff = nn .* ( log( nn ) - log( dt ) );
ff( find( nn == 0 ) ) = 0; % limit as nn and dt --> 0

==> anc/plot_blocks.m <==
function plot_blocks( data_in )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: plot_blocks.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: data_in - input data structure:
%                            data_in.change_points
%                            data_in_all.num_plot
%                            data_in.cell_data 
%                            data_in_all.nn_vec
%                            data_in_all.tt
%                           
% Description of output data: none (plots representations)
%                            
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: none 
%                            
% Additional comments: plot blocks 
% 
%==========================================================================
if isfield( data_in, 'cell_data')
    data_mode = 3; % point measurements with normal errors
    cell_data = data_in.cell_data;
    [ num_points, dum ] = size( cell_data );
    tt = 1: num_points; % nominal time points
elseif isfield( data_in, 'nn_vec')
    data_mode = 2; % binned data
    nn_vec = data_in.nn_vec;
    if isfield( data_in, 'tt')
       tt = data_in.tt;
    else
       tt = 1:length( nn_vec ); % nominal evenly spaced times
    end
else
    data_mode = 1; % time tagged event data
    if isfield( data_in, 'tt')
       tt = data_in.tt;
    else
       error('times not specified')
    end
    nn_vec = ones( size( tt' ) );
end

if ~isfield( data_in, 'num_plot')
    num_plot = 128;
end

change_points = data_in.change_points;
nn = data_in.nn;
block_length = data_in.block_length;

%=====================================
num_points = length( tt );
[ hh, bins ] = hist( tt, num_plot );
dt_bins = bins(2) - bins(1);
set(bar( bins, hh / dt_bins, 1, 'k'),'FaceColor','w', 'EdgeColor', 'k'  )
hold on
    
if num_plot > 0
    
    cpt_use = [ 1 change_points num_points ];
    col_plot = 'k';
    line_plot = '-';
    line_width = 3;
    num_blocks = length( cpt_use ) - 1;
    rate_vec = zeros( num_blocks, 1 );
   
    rate_old = 0;
       
    for id_block = 1: num_blocks

        ii_1 = cpt_use( id_block );
        ii_2 = cpt_use( id_block + 1 );
        
        num_this = sum( nn( ii_1:ii_2) );
        
        tt_1 = tt( ii_1 );
        tt_2 = tt( ii_2  );
        delta_tt = tt_2 - tt_1;
        
        delta_tt = block_length( ii_1 ) - block_length( ii_2 );
        rate_this = num_this / delta_tt;
        rate_vec( id_block ) = rate_this;
     
        hold on
        set(plot( [tt_1 tt_2], rate_this*[1 1], [ col_plot line_plot ]), ...
            'LineWidth',line_width)
        rate_old = rate_this;
        
    end

    v(1) =  min(tt);
    v(2) =  max(tt);
    v(3) = 0; 
    if num_plot > 1
        v(4) = 1.05 * max( [ max( hh/dt_bins ) max( rate_vec ) ] );
    else
        v(4) = 1.05 * max( rate_vec );
    end
    axis(v)
    set(gca, 'TickDir','out')
    
end




==> anc/plot_blocks_all.m <==
function data_out = plot_blocks_all( data_in_all )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: plot_blocks_all.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: data_in_all - input data structure:
%                            data_in_all.change_points 
%                            data_in_all.data_matrix
%                            data_in_all.data_mode_vec 
%                           
% Description of output data: data_out  - output data structure
%                             data_out( * ).rate_vec
%                             data_out( * ).tt_1_vec
%                             data_out( * ).tt_2_vec
%                            
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: none 
%                            
% Additional comments: generate data for multivariate plot
%
%==========================================================================

rate_vec = [];
change_points = data_in_all.change_points;
  data_matrix = data_in_all.data_matrix;
data_mode_vec = data_in_all.data_mode_vec;
num_cp = length( change_points );
num_blocks = num_cp + 1;

num_series = length( data_mode_vec );
[ num_data, dum ] = size( data_matrix );

row_count = 1;
tt_all = data_matrix( :, row_count );

cpt = [ 1 change_points num_data ];

for id_series = 1: num_series
    
    rate_vec = zeros( num_blocks, 1 );
    tt_1_vec = zeros( num_blocks-1, 1 );
    tt_2_vec = zeros( num_blocks-1, 1 );
    
    data_mode_this = data_mode_vec( id_series );
 
    if data_mode_this == 1 | data_mode_this == 2
        
        row_count = row_count + 1;
        dt_vec = data_matrix( :, row_count );
        row_count = row_count + 1;
        nn_vec = data_matrix( :, row_count );

        for id_block = 1: num_blocks 

            ii_1 = cpt( id_block );
            ii_2 = cpt( id_block + 1 );

            tt_1 = tt_all( ii_1 );
            tt_2 = tt_all( ii_2 );

            num_this = sum( nn_vec( ii_1:ii_2 ) );
            delta_tt  = sum( dt_vec( ii_1:ii_2 ) );

            tt_1_vec( id_block ) = tt_1;
            tt_2_vec( id_block ) = tt_2;

            if delta_tt == 0
                rate_this = 0;
            else
                rate_this = num_this / delta_tt;
            end
            
            rate_vec( id_block ) = rate_this;

        end

    elseif data_mode_this == 3
        
        row_count = row_count + 1;
        xx_vec = data_matrix( :, row_count );
        row_count = row_count + 1;
        sig_vec = data_matrix( :, row_count );
        
        
         for id_block = 1: num_blocks 

            ii_1 = cpt( id_block );
            ii_2 = cpt( id_block + 1 );

            tt_1 = tt_all( ii_1 );
            tt_2 = tt_all( ii_2 );

            iu = find( tt_1 <= tt_all & tt_all < tt_2 );
            wt_vec = ones( size( iu ) ) ./ ( sig_vec( iu ) .^ 2 );
            wt_vec = wt_vec / sum( wt_vec );

            rate_this = sum( xx_vec( iu )  .* wt_vec );
            rate_vec( id_block ) = rate_this;
       
            tt_1_vec( id_block ) = tt_1;
            tt_2_vec( id_block ) = tt_2;

         end
        
    end
       
    data_out( id_series ).rate_vec = rate_vec;
    data_out( id_series ).tt_1_vec = tt_1_vec;
    data_out( id_series ).tt_2_vec = tt_2_vec;
        
end




==> anc/plot_blocks_bin.m <==
function [ rate_vec, max_this ] = plot_blocks_bin( cpt_times, nn_vec, bins_use )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: plot_blocks_bin.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: cpt_times - array of change_point times
%                            nn_vec    - array of bin populations
%                            bins_use  - bins 
%                         
% Description of output data: rate_vec  - array of block rates
%                              hist_vec - ordinary histogram
%                              max_this - maximum rate
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: none 
%                            
% Additional comments: plot block representation for binned data
%
%==========================================================================

rate_vec = [];
max_this = [];

num_blocks = length( cpt_times ) + 1;
cpt_use = [ min( bins_use) cpt_times max( bins_use ) ];
num_blocks = length( cpt_use ) - 1;
rate_vec = zeros( num_blocks, 1 );

rate_old = 0;

for id_block = 1: num_blocks

    tt_1 = cpt_use( id_block );
    tt_2 = cpt_use( id_block + 1 );

    ii_start = find( tt_1 <= bins_use );
    ii_start = ii_start(1);
    
    ii_end   = find( bins_use(2:end) > tt_2 );
    if isempty( ii_end )
        ii_end = length( bins_use );
    else
        ii_end = ii_end(1)-1;
    end
    
    iu = ii_start: ii_end;
    if length( iu ) == 1
        dt_use = bins_use( ii_start + 1 ) - bins_use( ii_start );
    else
        if ii_end == length( bins_use )
            dt_use = bins_use( ii_end ) - bins_use( ii_start - 1 );
        else
            dt_use = bins_use( ii_end + 1 ) - bins_use( ii_start );
        end
    end
    nn_use = sum( nn_vec( iu ) );
 
    rate_this = nn_use / dt_use;
    rate_vec( id_block ) = rate_this;

    set(plot( tt_1*[1 1],    [rate_old rate_this], ['-b' ]),'LineWidth',1)
    hold on
    set(plot( [tt_1 tt_2], rate_this*[1 1], [ '-b' ]), 'LineWidth',2)
  
    rate_old = rate_this;

end
set(gca, 'TickDir','out')



==> anc/plot_blocks_meas.m <==
function rate_vec = plot_blocks_mean( cpt_times, tt_vec, xx_vec, er_vec )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: plot_blocks_meas.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: cpt_times - array of change-point times
%                            tt_vec    - array of times
%                            xx_vec    - array of measured values
%                           err_vec    - array of error 
%                           
% Description of output data: rate_vec  - array of block rates
%                            
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: none 
%                            
% Additional comments: plot block representation for measurement data
%
%==========================================================================

line_plot = ':';
rate_vec = [];

cpt_use = [ 0 cpt_times 1 ]; % append start and stop 
num_blocks = length( cpt_use ) - 1;
rate_vec = zeros( num_blocks, 1 );

rate_old = 0;
tt_2_old = min( tt_vec );

delta_old = 0;
num_old   = 0;
tt_retro = 0;

tt_sum = 0;
num_sum = 0;

for id_block = 1: num_blocks

    tt_1 = cpt_use( id_block );
    tt_2 = cpt_use( id_block + 1 );
  
    iu = find( tt_1 <= tt_vec & tt_vec < tt_2 );
    rate_this = mean( xx_vec( iu ) );
    rate_vec( id_block ) = rate_this;

    hold on
  
    if id_block == 1
        tt_1_plot = cpt_use(1);
    else
        ii_start = find( tt_vec < tt_1 );
        if isempty( ii_start )
            ii_start = 1;
        end
        ii_start = ii_start(end);
        tt_1_plot = 0.5* ( tt_1 + tt_vec( ii_start ) );
    end

    if id_block == num_blocks
        tt_2_plot = cpt_use(end);
    else
        ii_stop = find( tt_vec >= tt_2 );
        ii_stop = ii_stop(1)-1;
        if ii_stop < 1
            ii_stop = 1;
        end
        tt_2_plot = 0.5* ( tt_2 + tt_vec( ii_stop ) );
    end
    
    set(plot( [tt_1_plot tt_2_plot], rate_this*[1 1], [ line_plot 'k' ]), 'LineWidth',1)
    %set(plot( [tt_1_plot tt_2_plot], rate_this*[1 1], [ '.r' ]), 'LineWidth',3)
    set(plot( tt_1_plot*[1 1], [ rate_old rate_this ], [ line_plot 'k' ]),'LineWidth',1)
    rate_old = rate_this;

end

set(gca, 'TickDir','out')

return


==> anc/plot_blocks_tte.m <==
function [ rate_vec, times_vec, hist_vec, max_this ] = plot_blocks_tte( tt, cp, num_bins, do_hh )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: plot_blocks_tte.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: tt       - array of times
%                            cp       - array of change-point indices
%                            num_bins - number of bins for histogram
%                            do_hh    - if > 0 plot histogram too
%                           
% Description of output data: rate_vec  - array of block rates
%                             times_vec - array of block edges
%                              hist_vec - ordinary histogram
%                              max_this - maximum rate
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: none 
%                            
% Additional comments: plot block representation for TTE data
%
%==========================================================================

rate_vec = [];
tt_vec = [];
hist_vec = [];
max_this = 0;

if nargin < 4
    do_hh = 1;
end

min_dt = 0.1 * median( diff( tt ) );
num_points = length( tt );

if num_bins > 1
    
    [ hh, bins ] = hist( tt, num_bins );
    dt_bins = bins(2) - bins(1);
    hist_vec = hh / dt_bins;
    if do_hh > 0 
        hold on
    end
end

cpt_use = [ 1 cp num_points ];
col_plot = 'k';

line_plot = '-';
line_width = 5;
num_blocks = length( cpt_use ) - 1;
 rate_vec = zeros( num_blocks, 1 );
times_vec = zeros( num_blocks + 1, 1 );
rate_old = 0;

for id_block = 1: num_blocks

    ii_1 = cpt_use( id_block );
    ii_2 = cpt_use( id_block + 1 );

    num_this = ii_2 - ii_1;

    tt_1 = tt( ii_1 );
    tt_2 = tt( ii_2  );
    
    times_vec( id_block ) = tt_1;
    
 
    delta_tt = tt_2 - tt_1;
    rate_this = num_this / delta_tt;
    rate_vec( id_block ) = rate_this;
    
    if do_hh > 0 
        set(fill( [ tt_1 tt_2 tt_2 tt_1 tt_1 ], ...
            [0 0 rate_this rate_this 0 ], ':k'),...
            'FaceAlpha',0.2,'EdgeColor','k', 'LineStyle',':');
        hold on
    else
        set(plot( tt_1*[1 1],    [rate_old rate_this], ['-k' ]),'LineWidth',1)
        hold on
        np = 16;
        tp = linspace( tt_1, tt_2, np );
        xp = rate_this * ones( 1, np );
        set(plot( tp, xp, [ '-k' ]), 'LineWidth',1)
     end
    
    if rate_this > max_this
        max_this = rate_this;
    end
    rate_old = rate_this;
   
end

times_vec( id_block + 1 ) = tt_2;
set(gca, 'TickDir','out')


==> anc/plot_circle.m <==
function plot_circle( x, y, r, plot_mode )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: plot_circle.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: x,y - center of circle
%                            r   - radius of circle
%                            plot_mode - choose filled or not
%                         
% Description of output data: none
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: none 
%                            
% Additional comments: plot circle
%
%==========================================================================

if nargin < 4
    plot_mode = 1;
end

nx = 100; % number of points plotted
theta_vec = linspace( 0, 2.01*pi, nx );

circle_x = x + r * sin( theta_vec );
circle_y = y + r * cos( theta_vec );

if plot_mode == 1
    plot( circle_x, circle_y, '-k')
else
    fill( circle_x, circle_y, 'k')
end


==> anc/plotx.m <==
function plotx( x, st_color, y1, y2, line_width  )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: plotx.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: x          - x-coordinate for vertical line
%                            st_color   - color string
%                            y1         - begin line (fraction of range)
%                            y2         -   end line (fraction of range)
%                            line_width - width of line
%
% Description of output data: none
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: none 
%                            
% Additional comments: plot vertical line
%
%==========================================================================

if isempty( x )
    return
end

if nargin < 5
    line_width = 1;
end

if nargin < 4
   y2 = 1;
end

if nargin < 3
   y1 = 0;
end

if nargin < 2
   st_color = '-r';
end

old_next = get( gca, 'NextPlot');

hold on
v = axis;

yy_range = v(4) - v(3);

yy_start = v(3) + y1*yy_range;
yy_end   = v(3) + y2*yy_range;


for ik = 1:length(x)
   set(plot( x(ik)*[1 1], [ yy_start yy_end ], st_color ),'LineWidth', line_width )
end


set( gca, 'NextPlot', old_next )

return


==> anc/ploty.m <==
function ploty( y, st_color, x1, x2, line_width )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: ploty.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: y          - y-coordinate for horizontal line
%                            st_color   - color string
%                            y1         - begin line (fraction of range)
%                            y2         -   end line (fraction of range)
%                            line_width - width of line
%
% Description of output data: none
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: none 
%                            
% Additional comments: plot horizontal line
%
%==========================================================================
if isempty( y )
    return
end

if nargin < 5
    line_width = 1;
end
if nargin < 4
    x2 = 1;
end
if nargin < 3
    x1 = 0;
end
if nargin < 2
   st_color = '-r';
end

old_next = get( gca, 'NextPlot');

hold on
v = axis;

xx_range = v(2) - v(1);
xx_start = v(1) + x1*xx_range;
xx_end   = v(1) + x2*xx_range;
xp = [ xx_start xx_end ];

for ik = 1:length(y)
   yp = y(ik) * [ 1 1 ]' ;
   set(plot( xp, yp, st_color ),'LineWidth',line_width )
end

set( gca, 'NextPlot', old_next )


==> anc/print_progress.m <==
function did_it = print_progress( id, num, skip, cpu_time )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: print_progress.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: id        - current value of loop index
%                            num       - maximum number of index
%                            skip      - number of iterations to skip
%                            cpu_time  - initial cpu time
%
% Description of output data: did_it -  1 if printed this time
%                            
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: none
%                            
% Additional comments: display progress in loop, with estimate
%                      of remaining time (assuming linear time;
%                      hence not accurate for the basic BB slgorithm)
%
%==========================================================================


if nargin < 4
    st_left = '';
else
	cpu_now = cputime;
	time_so_far = ( cpu_now - cpu_time );
	rate = time_so_far / id;
	time_left = rate * ( num - id );
	st_left = sprintf(' Time left: %4.2f min  = %4.2f hours.', ...
        time_left / 60, time_left / 3600 );
end

did_it = 0;

if nargin > 2
    if rem( id, skip ) ~= 0
        return
    end
end

fprintf(1, ['%6.0f out of %6.0f ' st_left '\n'], id, num );
did_it = 1;
return

==> anc/reproduce_figures.m <==
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: reproduce_figures.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: none
%
% Description of output data: *.eps  (*.mat)
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: all figure and data scripts 
%                            
% Additional comments: Reproduce all 12 figures in this paper.
%                      Option: recompute intermediate data files too.
%                      Plot script is:         figure_XXXX.m
%                      Data generation script         XXXX.m 
%                      The data file                  XXXX.mat
%                      (Exception: circle_data.mat has data for both 
%                       figures circle_plot and circle_hist).
%
%==========================================================================

erase_figs = 1;
if erase_figs == 1
    ! rm *eps
    ! rm *pdf
end

recompute_data = 0;
if recompute_data == 1
   
    % Figure 7: ex_tte
    ! rm ex_tte.mat
    ex_tte
    
    % Figure 1: cross_valid
    ! rm cross_valid.mat
    cross_valid
    
    % Figures 10 & 11: circle_plot & circle_hist
    ! rm circle_data.mat
    circle_plot
    
    % Figure 5: calibrate_bins
    ! rm calibrate_bins.mat
    calibrate_bins
   
    % Figure 6: calibrate_gauss
    ! rm calibrate_gauss.mat
    calibrate_gauss
    
    % Figure 4: ac_limit_2
    % YYY = 32, 64,128, 256,512, 1024
    ! rm ac_limit_1_*.mat ac_limit_2_*.mat
    ac_limit_2
    
end

figure_cross_valid
figure_mult_pic
figure_ac_limit_1
figure_ac_limit_2
figure_calibrate_bins
figure_cal_gauss
figure_ex_tte
figure_mult
figure_circle_plot
figure_circle_hist
figure_cell
figure_cp_error



==> anc/reverse.m <==
function x = reverse(x)
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: reverse.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: x - arbitrary array
%                         
% Description of output data: r - reversed version of input array
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: none 
%                            
% Additional comments: Modified from Wavelab/wavelab@stat.stanford.edu
%                      Can also be implemented with flipud and fliplr
%
%==========================================================================

x = x( end: -1: 1);


==> anc/set_margins.m <==
function set_margins( left_pos, bot_pos, width, height )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: set_margins.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: left_pos - position of left margin 
%                            bot_pos  - position of bottom of figure 
%                            width    - figure width 
%                            height   - figure height (all in inches)
%
% Description of output data: none
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: none 
%                            
% Additional comments: set parameters for encapsulated postscript file
%
%==========================================================================
set( gcf, 'PaperPosition', [ left_pos, bot_pos, width, height ] )


==> anc/xlab.m <==
function xlab( st, font_size )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: xlab.m
% 
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: st        - text string for x-axis label
%                            font_size - font size
%
% Description of output data: none
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: none 
%                            
% Additional comments: customized version of xlabel (bold)
%
%==========================================================================
if nargin < 2
    font_size = 14;
end

set(xlabel(st),'FontWeight','bold','FontSize',font_size )

==> anc/ylab.m <==
function ylab( st, font_size )
%==========================================================================
% Title: Studies in Astronomical Time Series Analysis. 
%        VI. Bayesian Block Representations
% Authors: Jeffrey D. Scargle, Jay P. Norris, Bard Jackson, James Chaing 
%==========================================================================
%
% Code name: ylab.m
%
% Language: MatLab
%
% Code tested under Mac OS X 10.5.8
%
% Description of input data: st       - text string for y-axis label
%                            font_zie - font size
%
% Description of output data: none
%
% System requirements: as needed to run MatLab R2009 or later
%
% Calls to external routines: none 
%                            
% Additional comments: customized version of ylabel (bold)
%
%==========================================================================
if nargin < 2
    font_size = 14;
end

set(ylabel(st),'FontWeight','bold','FontSize',font_size ) 

